A global analysis of axion-like particle interactions using SMEFT fits

In the presence of an axion or axion-like particle (ALP) that couples to the Standard Model via dimension-five interactions, dimension-six SMEFT interactions are generated via renormalization-group evolution. As many of these SMEFT contributions are experimentally tightly constrained, this "ALP-SMEFT interference" can be used to derive indirect bounds on the ALP couplings to the Standard Model particles. We present a global analysis of the Wilson coefficients of the ALP effective Lagrangian based on Higgs, top, and low-energy data. The obtained bounds are model independent and are competitive or even stronger than direct bounds in the GeV to TeV ALP-mass range.

==> anc/ALP_SMEFT_fit.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    126772,       2717]
NotebookOptionsPosition[    118235,       2584]
NotebookOutlinePosition[    118708,       2603]
CellTagsIndexPosition[    118665,       2600]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "This Notebook shows the usage of the evolution matrix of the SMEFT Wilson \
coefficients in the presence of the ALP to generate bounds on the ALP \
parameters from various experimental inputs as described in the paper \n\
\[OpenCurlyDoubleQuote]A global analysis of axion-like particle interactions \
using SMEFT fits\[CloseCurlyDoubleQuote] by Anke Biek\[ODoubleDot]tter, \
Javier Fuentes-Mart\[IAcute]n,  Anne Mareike Galda and Matthias Neubert. \n\
Note that the results obtained with this evolution matrix are presented in \
the \[OpenCurlyDoubleQuote]down-basis\[CloseCurlyDoubleQuote] where the \
down-type Yukawa matrix ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Y", "d"], TraditionalForm]],ExpressionUUID->
  "23ab6fbb-babd-4816-891b-627051460b80"],
 " is diagonalized."
}], "Text",
 CellChangeTimes->{
  3.8931402247036953`*^9, {3.8931471904530993`*^9, 3.893147268515236*^9}, {
   3.893147737650049*^9, 3.893147755590377*^9}, 3.894956227264099*^9, {
   3.898154669922113*^9, 3.8981546702439137`*^9}, {3.8981547048080473`*^9, 
   3.898154706131674*^9}, {3.898154791447895*^9, 3.8981548814516172`*^9}, {
   3.898154935879027*^9, 3.898154948474574*^9}, {3.89815619828375*^9, 
   3.898156201342038*^9}, {3.898684833379137*^9, 3.898684863777753*^9}, {
   3.8986848994761477`*^9, 3.898684902294653*^9}, {3.898742027033572*^9, 
   3.898742028420792*^9}, {3.898768029803873*^9, 
   3.898768033582205*^9}},ExpressionUUID->"bf2c5b5a-3efc-475f-8b29-\
f9bc0a5471c0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"ab5c806d-eaef-461d-bf95-2d5caedad650"],

Cell[CellGroupData[{

Cell[TextData[{
 "Loading the ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Chi]", "2"], "  "}], TraditionalForm]],ExpressionUUID->
  "04325d13-145d-4ca7-8c68-62fbb88ccde1"],
 "and defining SM inputs"
}], "Section",
 CellChangeTimes->{{3.893140075117653*^9, 3.8931400831004457`*^9}, {
  3.898741343910674*^9, 3.898741358953751*^9}, {3.8987418062669563`*^9, 
  3.898741807244377*^9}},ExpressionUUID->"a605a728-a200-4d16-835a-\
db110deed686"],

Cell[TextData[{
 "The attached ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Chi]", "2"], " "}], TraditionalForm]],ExpressionUUID->
  "3f8f2c06-b073-4a6e-aa3d-396bde6bc0d9"],
 "function is expressed in the U(2) symmetric limit (1st family = 2nd family \
\[NotEqual] 3rd family) and based on  low-energy",
 Cell[BoxData[
  FormBox[
   RowBox[{",", " ", 
    RowBox[{"Higgs", " ", "and", " ", "top", " "}]}], TraditionalForm]],
  ExpressionUUID->"463c88d0-b42c-4489-997a-f1359128b265"],
 "data. The individual contributions are tagged with the factors \
\[OpenCurlyDoubleQuote]proctag[LE]\[CloseCurlyDoubleQuote], \
\[OpenCurlyDoubleQuote]proctag[Higgs]\[CloseCurlyDoubleQuote] and \
\[OpenCurlyDoubleQuote]proctag[top]\[CloseCurlyDoubleQuote], respectively. In \
addition, they contain tags that specify the experimental scale, hence to \
which scale the coefficients need to be evolved. In detail, the factors \
\[OpenCurlyDoubleQuote]tag[MH]\[CloseCurlyDoubleQuote], \
\[OpenCurlyDoubleQuote]tag[MT + MZ]\[CloseCurlyDoubleQuote], \
\[OpenCurlyDoubleQuote]tag[MT + MW]\[CloseCurlyDoubleQuote], \
\[OpenCurlyDoubleQuote]tag[MT]\[CloseCurlyDoubleQuote] and \
\[OpenCurlyDoubleQuote]tag[2 MT]\[CloseCurlyDoubleQuote] are contained, where \
MH, MT, MW and MZ denote the mass of the Higgs, top,  W-boson and Z-boson, \
respectively. Note that for simplicity we evaluate all data contributing to \
the Higgs ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Chi]", "2"], TraditionalForm]],ExpressionUUID->
  "01741eef-ad9e-4bf5-bce4-b2d167bc2b77"],
 "function at the scale of the Higgs mass, while we use the precise \
experimental scale in the fits in the paper. "
}], "Text",
 CellChangeTimes->{{3.893141115402503*^9, 3.8931411946605377`*^9}, {
   3.8931414725289288`*^9, 3.893141610156494*^9}, {3.893141689845991*^9, 
   3.893141724504649*^9}, {3.8931417756200666`*^9, 3.893141782010737*^9}, {
   3.893141833348826*^9, 3.8931418766503572`*^9}, {3.8931429483054132`*^9, 
   3.89314295092474*^9}, 3.898158639729541*^9, {3.89815886264436*^9, 
   3.8981590512107763`*^9}, {3.898159233845387*^9, 3.89815923565936*^9}, {
   3.898684978389305*^9, 3.898685038385004*^9}, {3.898685080252132*^9, 
   3.898685080970804*^9}, 3.898685111719144*^9, {3.898741738435643*^9, 
   3.898741757062861*^9}, {3.898741817737917*^9, 
   3.898741866124043*^9}},ExpressionUUID->"ca5197e0-d296-4d9c-aeea-\
ad72bdf01db6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"total\[Chi]2", "=", 
   RowBox[{"Import", "[", "\"\<./totalchi2_U2sym.m\>\"", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.893140992646792*^9, 3.893141000692774*^9}, {
  3.8981549527029333`*^9, 3.8981549651658897`*^9}, {3.898741231947228*^9, 
  3.898741234175508*^9}, {3.89874226120579*^9, 3.898742264244121*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"0d9c06e3-2fd6-4c69-a9b3-962de63f5268"],

Cell[CellGroupData[{

Cell["Numerical Standard Model Input ", "Subsection",
 CellChangeTimes->{{3.8931405031455383`*^9, 
  3.893140513874848*^9}},ExpressionUUID->"fb390efb-c247-4567-a5d7-\
22225660e344"],

Cell["In units of GeV:", "Text",
 CellChangeTimes->{{3.8931406801955347`*^9, 3.8931406962822847`*^9}, 
   3.893147342093635*^9, {3.898156034360424*^9, 
   3.898156051476761*^9}},ExpressionUUID->"cd33a584-9a25-4a7e-9439-\
1a16f090e91b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"mH", "=", "125"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mW", "=", "80.4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mZ", "=", "91.2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mT", "=", "172."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalLambda]", " ", "=", " ", 
    RowBox[{"4", " ", "Pi", " ", "1000"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "Assumed", " ", "to", " ", "be", " ", "the", " ", "scale", " ", "of", " ", 
    "global", " ", "symmetry", " ", 
    RowBox[{"breaking", "."}]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.8931406750430813`*^9, 3.893140681413824*^9}, {
  3.893141916161132*^9, 3.893141933911509*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"70f5e27d-f3b3-4909-97bb-8992f77e7378"],

Cell[TextData[{
 "Set the Yukawa couplings to zero except for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"third", " ", 
    RowBox[{"generation", ":"}]}], TraditionalForm]],ExpressionUUID->
  "11e80460-6cd3-47e6-97e2-2c43d70e6e5f"]
}], "Text",
 CellChangeTimes->{{3.893140528702186*^9, 3.893140546174938*^9}, {
  3.898741665644682*^9, 
  3.898741671853303*^9}},ExpressionUUID->"d28f4318-2581-40cb-b2f3-\
8dfecfb2b5e5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SMinputs", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Gu", "[", 
       RowBox[{"3", ",", "3"}], "]"}], "\[Rule]", "0.9698148306294816`"}], 
     ",", 
     RowBox[{
      RowBox[{"Gd", "[", 
       RowBox[{"3", ",", "3"}], "]"}], "\[Rule]", "0.01636956535663714`"}], 
     ",", 
     RowBox[{
      RowBox[{"Ge", "[", 
       RowBox[{"3", ",", "3"}], "]"}], "\[Rule]", "0.010206567592541823`"}]}],
     "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.898741649169417*^9, 3.898741663108472*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"0c0a3fd2-a413-4277-b46c-a3ce31b5e483"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Loading the Evolution Matrix, the RG Evolution and the numerical SM Input\
\>", "Section",
 CellChangeTimes->{{3.893140023260427*^9, 3.8931400313609037`*^9}, {
  3.8931400650392103`*^9, 3.893140070163886*^9}, {3.893140287339466*^9, 
  3.893140293755732*^9}, {3.893140712850801*^9, 
  3.89314072625034*^9}},ExpressionUUID->"e5401407-91d7-4176-a065-\
71257ea8c48b"],

Cell["\<\
Loading the three-dimensional USMEFT matrix. The first index corresponds to \
the SMEFT Wilson coefficient, while the second and third are ALP parameters. \
Note that t needs to be replaced by the ratio of the low scale \[Mu] and the \
high scale \[CapitalLambda], e.g. t \[Rule] Log[mZ/\[CapitalLambda]].\
\>", "Text",
 CellChangeTimes->{{3.8931401531486464`*^9, 3.893140187652955*^9}, {
  3.893140256230877*^9, 3.89314026562285*^9}, {3.8931540974451113`*^9, 
  3.8931541824830227`*^9}},ExpressionUUID->"2faac401-4915-44de-a69b-\
ed930c46e80e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"USMEFT", "=", 
   RowBox[{"Import", "[", "\"\<USMEFT.m\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.893140114210004*^9, 3.8931401239387817`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"e71736bb-9989-485f-8df0-2c3c7c923ae1"],

Cell["\<\
Define the relevant SMEFT and ALP parameters for the following analysis:\
\>", "Text",
 CellChangeTimes->{{3.893140129684601*^9, 
  3.89314014988673*^9}},ExpressionUUID->"5bf84b90-f186-480d-8e0f-\
c222092d2959"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SMEFTRelevantUSMEFT", "=", 
   RowBox[{"{", 
    RowBox[{
    "CG", ",", "CW", ",", "CH", ",", "CHbox", ",", "CHD", ",", "CHG", ",", 
     "CHB", ",", "CHW", ",", "CHWB", ",", 
     RowBox[{"CuH", "[", 
      RowBox[{"3", ",", "3"}], "]"}], ",", 
     RowBox[{"CuG", "[", 
      RowBox[{"3", ",", "3"}], "]"}], ",", 
     RowBox[{"CuW", "[", 
      RowBox[{"3", ",", "3"}], "]"}], ",", 
     RowBox[{"CuB", "[", 
      RowBox[{"3", ",", "3"}], "]"}], ",", 
     RowBox[{"CHl1", "[", 
      RowBox[{"2", ",", "2"}], "]"}], ",", 
     RowBox[{"CHl1", "[", 
      RowBox[{"3", ",", "3"}], "]"}], ",", 
     RowBox[{"CHl3", "[", 
      RowBox[{"2", ",", "2"}], "]"}], ",", 
     RowBox[{"CHl3", "[", 
      RowBox[{"3", ",", "3"}], "]"}], ",", 
     RowBox[{"CHe", "[", 
      RowBox[{"2", ",", "2"}], "]"}], ",", 
     RowBox[{"CHe", "[", 
      RowBox[{"3", ",", "3"}], "]"}], ",", 
     RowBox[{"CHq1", "[", 
      RowBox[{"2", ",", "2"}], "]"}], ",", 
     RowBox[{"CHq1", "[", 
      RowBox[{"3", ",", "3"}], "]"}], ",", 
     RowBox[{"CHq3", "[", 
      RowBox[{"2", ",", "2"}], "]"}], ",", 
     RowBox[{"CHq3", "[", 
      RowBox[{"3", ",", "3"}], "]"}], ",", 
     RowBox[{"CHu", "[", 
      RowBox[{"2", ",", "2"}], "]"}], ",", 
     RowBox[{"CHu", "[", 
      RowBox[{"3", ",", "3"}], "]"}], ",", 
     RowBox[{"CHd", "[", 
      RowBox[{"2", ",", "2"}], "]"}], ",", 
     RowBox[{"CHd", "[", 
      RowBox[{"3", ",", "3"}], "]"}], ",", 
     RowBox[{"Cll", "[", 
      RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}], ",", 
     RowBox[{"Cqq1", "[", 
      RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}], ",", 
     RowBox[{"Cqq3", "[", 
      RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}], ",", " ", 
     RowBox[{"Cqq3", "[", 
      RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}], ",", 
     RowBox[{"Cuu", "[", 
      RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}], ",", 
     RowBox[{"Cuu", "[", 
      RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}], ",", 
     RowBox[{"Cud8", "[", 
      RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}], ",", 
     RowBox[{"Cud8", "[", 
      RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}], ",", 
     RowBox[{"Cqu8", "[", 
      RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}], ",", 
     RowBox[{"Cqu8", "[", 
      RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}], ",", 
     RowBox[{"Cqd8", "[", 
      RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}], ",", 
     RowBox[{"Cqd8", "[", 
      RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}], ",", 
     RowBox[{"Clu", "[", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}], ",", 
     RowBox[{"Ced", "[", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}], ",", 
     RowBox[{"Cqe", "[", 
      RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}], ",", 
     RowBox[{"Ced", "[", 
      RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}], ",", 
     RowBox[{"Cee", "[", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}], ",", 
     RowBox[{"Cqe", "[", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}], ",", 
     RowBox[{"Cee", "[", 
      RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}], ",", 
     RowBox[{"Ceu", "[", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}], ",", 
     RowBox[{"Clq3", "[", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}], ",", 
     RowBox[{"CHud", "[", 
      RowBox[{"2", ",", "2"}], "]"}], ",", 
     RowBox[{"Cld", "[", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}], ",", 
     RowBox[{"Cle", "[", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}], ",", 
     RowBox[{"Cle", "[", 
      RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}], ",", 
     RowBox[{"Cledq", "[", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}], ",", 
     RowBox[{"Cld", "[", 
      RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}], ",", 
     RowBox[{"Clequ3", "[", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}], ",", 
     RowBox[{"Cll", "[", 
      RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}], ",", 
     RowBox[{"Cll", "[", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}], ",", 
     RowBox[{"Cll", "[", 
      RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}], ",", 
     RowBox[{"Cll", "[", 
      RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}], ",", 
     RowBox[{"Clequ1", "[", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}], ",", 
     RowBox[{"Clq1", "[", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}], ",", 
     RowBox[{"Clq3", "[", 
      RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}], ",", 
     RowBox[{"Clq1", "[", 
      RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}], ",", 
     RowBox[{"Cle", "[", 
      RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ALPRelevantUSMEFT", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"CGG", ",", "CWW", ",", "CBB", ",", 
      RowBox[{"cu", " ", 
       RowBox[{"Gu", "[", 
        RowBox[{"3", ",", "3"}], "]"}]}], ",", 
      RowBox[{"cd", " ", 
       RowBox[{"Gd", "[", 
        RowBox[{"3", ",", "3"}], "]"}]}], ",", 
      RowBox[{"ce", " ", 
       RowBox[{"Ge", "[", 
        RowBox[{"3", ",", "3"}], "]"}]}]}], "}"}], "/.", "SMinputs"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.898741366258087*^9, 3.8987413685583572`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"11d9b21f-aced-43d3-9345-0783673d4e82"],

Cell["Define the running.", "Text",
 CellChangeTimes->{{3.8931419019527607`*^9, 
  3.893141908382272*^9}},ExpressionUUID->"7dd98824-9b3a-40f4-ba45-\
c2a1cb5085b1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"running", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"USMEFT", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], " ", 
        RowBox[{"ALPRelevantUSMEFT", "[", 
         RowBox[{"[", "i", "]"}], "]"}], 
        RowBox[{"ALPRelevantUSMEFT", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "@", "USMEFT"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "i", ",", 
         RowBox[{"Length", "@", "USMEFT"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Dimensions", "@", "USMEFT"}], ")"}], "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"evolveWCs", "=", 
   RowBox[{"MapThread", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"#1", "->", "#2"}], "&"}], ",", 
     RowBox[{"{", 
      RowBox[{"SMEFTRelevantUSMEFT", ",", "running"}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.893140304923895*^9, 3.8931403160074587`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"1fd96ec3-160b-4806-ba4f-5398e5f33d56"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Module for the one-dimensional limits", "Section",
 CellChangeTimes->{{3.893140968087614*^9, 
  3.8931409812508917`*^9}},ExpressionUUID->"c2ac23af-6d8f-443d-90a3-\
a5990d4b5d30"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"lim95", "=", "3.341"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lim99", "=", "6.635"}], ";"}]}], "Input",
 CellLabel->"In[14]:=",ExpressionUUID->"edd7266a-0468-4cfe-a745-245bcc979f6c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"get1Dlim", "[", 
   RowBox[{"chi2_", ",", "op_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"tchi2", "=", "chi2"}], ",", 
      RowBox[{"top", "=", "op"}], ",", "ret", ",", "allOps", ",", "tmin", ",",
       "mychi2", ",", "limits", ",", "setOthersToZero"}], "}"}], ",", " ", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"allOps", "=", 
      RowBox[{"{", 
       RowBox[{
       "CGG", ",", "CWW", ",", "CBB", ",", "cu", ",", "cd", ",", "ce"}], 
       "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"setOthersToZero", "=", 
      RowBox[{
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"ToString", "[", "#", "]"}], "!=", 
             RowBox[{"ToString", "[", "top", "]"}]}], ",", 
            RowBox[{"#", "->", "0"}]}], "]"}], "&"}], ",", "allOps"}], "]"}], 
       "/.", " ", 
       RowBox[{"Null", "->", 
        RowBox[{"Sequence", "[", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"mychi2", "=", 
      RowBox[{
       RowBox[{"chi2", "/.", "setOthersToZero"}], "//", "Chop"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"tmin", "=", 
      RowBox[{
       RowBox[{"Minimize", "[", 
        RowBox[{"mychi2", ",", 
         RowBox[{"{", "top", "}"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"limits", "=", 
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Evaluate", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"chi2", "/.", "setOthersToZero"}], "//", "Chop"}], ")"}],
            "-", "tmin"}], "]"}], "\[Equal]", "lim95"}], ",", "top", ",", " ",
         "Reals"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"ret", "=", 
      RowBox[{"limits", "[", 
       RowBox[{"[", 
        RowBox[{";;", ",", "1", ",", "2"}], "]"}], "]"}]}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.893142372058279*^9, 3.893142549498939*^9}, {
  3.893142601980481*^9, 3.8931426378449593`*^9}, {3.893142757259828*^9, 
  3.893142793548761*^9}, {3.893144118832979*^9, 3.89314411912051*^9}, {
  3.898685302643064*^9, 3.898685308354855*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"6ae3a819-b4e3-4931-aedc-5ea8bce45ac0"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Make one-dimensional fits from ...", "Section",
 CellChangeTimes->{{3.8931419831213303`*^9, 3.893141991550911*^9}, {
  3.893142187350347*^9, 3.893142187807399*^9}, {3.893147357916069*^9, 
  3.893147368438961*^9}},ExpressionUUID->"43d82526-8c64-405d-aea6-\
04334f5f6868"],

Cell[CellGroupData[{

Cell["Low-Energy experiments only:", "Subsection",
 CellChangeTimes->{{3.893141994382275*^9, 
  3.89314200234811*^9}},ExpressionUUID->"a7fbcc17-d564-478f-97eb-\
9004d56a2675"],

Cell["LE data only contains the single scale MZ:", "Text",
 CellChangeTimes->{{3.893147391338627*^9, 
  3.893147401875846*^9}},ExpressionUUID->"6130bfcf-2ace-4d43-8c21-\
ec2e78e1f4a6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LE\[Chi]2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"total\[Chi]2", "/.", 
      RowBox[{
       RowBox[{"proctag", "[", "LE", "]"}], "->", "1"}]}], "/.", 
     RowBox[{
      RowBox[{"proctag", "[", "x_", "]"}], "->", "0"}]}], "/.", 
    RowBox[{
     RowBox[{"tag", "[", "MZ", "]"}], "->", "1"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.893142083134829*^9, 3.8931420987390127`*^9}, {
   3.893142223595891*^9, 3.893142241544375*^9}, 3.8981549742008963`*^9, 
   3.898155908101809*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"8c524bd5-a328-4ec6-b216-e2e02db9ee76"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LE\[Chi]2ALP", "=", 
   RowBox[{
    RowBox[{"LE\[Chi]2", "/.", "evolveWCs"}], "/.", 
    RowBox[{"t", "->", 
     RowBox[{"Log", "[", 
      RowBox[{"mZ", "/", "\[CapitalLambda]"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.893142102248167*^9, 3.8931421120690327`*^9}, 
   3.893142152103106*^9, 3.893142243608078*^9, {3.893142281127441*^9, 
   3.893142337849821*^9}, 3.893142808453267*^9, 3.893143061963839*^9, {
   3.898155910822961*^9, 3.8981559130464067`*^9}, {3.898741259009603*^9, 
   3.898741261049505*^9}, 3.898741296375128*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"f9589edf-acb5-4fd6-b227-b6befcb6aff9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"LEOneDimFitCGG", "=", 
  RowBox[{"get1Dlim", "[", 
   RowBox[{"LE\[Chi]2ALP", ",", "CGG"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"LEOneDimFitCWW", "=", 
  RowBox[{"get1Dlim", "[", 
   RowBox[{"LE\[Chi]2ALP", ",", "CWW"}], "]"}]}], "\n", 
 RowBox[{"LEOneDimFitCBB", "=", 
  RowBox[{"get1Dlim", "[", 
   RowBox[{"LE\[Chi]2ALP", ",", "CBB"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"LEOneDimFitce", "=", 
  RowBox[{"get1Dlim", "[", 
   RowBox[{"LE\[Chi]2ALP", ",", "ce"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"LEOneDimFitcu", "=", 
  RowBox[{"get1Dlim", "[", 
   RowBox[{"LE\[Chi]2ALP", ",", "cu"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"LEOneDimFitcd", "=", 
  RowBox[{"get1Dlim", "[", 
   RowBox[{"LE\[Chi]2ALP", ",", "cd"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.893142169837368*^9, 3.8931421830039454`*^9}, {
  3.893143132982747*^9, 3.89314314254562*^9}, {3.898155917707767*^9, 
  3.898155928439188*^9}, {3.898685316438974*^9, 3.8986853361121817`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"1b1df405-accc-4de1-ae92-c37ddb7a3a17"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1.2089086109844343`"}], ",", "1.2089086109844343`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8931421932836857`*^9, 3.893142211666171*^9}, 
   3.893142345572236*^9, {3.893142795860463*^9, 3.893142811013736*^9}, 
   3.893143143107313*^9, 3.893144148364983*^9, 3.893147095385569*^9, 
   3.894956171790525*^9, 3.898155112464238*^9, 3.8981558618042097`*^9, 
   3.898155981404562*^9, 3.8981571952938347`*^9, 3.898685487718508*^9, 
   3.898741298501903*^9, 3.898741382823586*^9, 3.8987414744103727`*^9, 
   3.898741902271006*^9, 3.898742427052108*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"c6073acb-bcca-4426-93d2-5bd520880b49"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.4042976310367308`"}], ",", "0.4042976310367308`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8931421932836857`*^9, 3.893142211666171*^9}, 
   3.893142345572236*^9, {3.893142795860463*^9, 3.893142811013736*^9}, 
   3.893143143107313*^9, 3.893144148364983*^9, 3.893147095385569*^9, 
   3.894956171790525*^9, 3.898155112464238*^9, 3.8981558618042097`*^9, 
   3.898155981404562*^9, 3.8981571952938347`*^9, 3.898685487718508*^9, 
   3.898741298501903*^9, 3.898741382823586*^9, 3.8987414744103727`*^9, 
   3.898741902271006*^9, 3.898742427119174*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"02b8a618-cf60-4c04-95ed-83e7f9ed7c72"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.37331490223988284`"}], ",", "0.37331490223988284`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8931421932836857`*^9, 3.893142211666171*^9}, 
   3.893142345572236*^9, {3.893142795860463*^9, 3.893142811013736*^9}, 
   3.893143143107313*^9, 3.893144148364983*^9, 3.893147095385569*^9, 
   3.894956171790525*^9, 3.898155112464238*^9, 3.8981558618042097`*^9, 
   3.898155981404562*^9, 3.8981571952938347`*^9, 3.898685487718508*^9, 
   3.898741298501903*^9, 3.898741382823586*^9, 3.8987414744103727`*^9, 
   3.898741902271006*^9, 3.898742427166044*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"cbb10702-e124-4607-87eb-2c2b2f28eaf9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "53.244240201571465`"}], ",", "53.244240201571465`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8931421932836857`*^9, 3.893142211666171*^9}, 
   3.893142345572236*^9, {3.893142795860463*^9, 3.893142811013736*^9}, 
   3.893143143107313*^9, 3.893144148364983*^9, 3.893147095385569*^9, 
   3.894956171790525*^9, 3.898155112464238*^9, 3.8981558618042097`*^9, 
   3.898155981404562*^9, 3.8981571952938347`*^9, 3.898685487718508*^9, 
   3.898741298501903*^9, 3.898741382823586*^9, 3.8987414744103727`*^9, 
   3.898741902271006*^9, 3.8987424272317877`*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"b78e3aa1-4dde-4f03-9896-01998cbc3fbb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.9113272221297737`"}], ",", "0.9113272221297737`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8931421932836857`*^9, 3.893142211666171*^9}, 
   3.893142345572236*^9, {3.893142795860463*^9, 3.893142811013736*^9}, 
   3.893143143107313*^9, 3.893144148364983*^9, 3.893147095385569*^9, 
   3.894956171790525*^9, 3.898155112464238*^9, 3.8981558618042097`*^9, 
   3.898155981404562*^9, 3.8981571952938347`*^9, 3.898685487718508*^9, 
   3.898741298501903*^9, 3.898741382823586*^9, 3.8987414744103727`*^9, 
   3.898741902271006*^9, 3.8987424272916327`*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"8607c2ce-da8a-4211-b7db-ecf504ff0fd1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "32.94607809861348`"}], ",", "32.94607809861348`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8931421932836857`*^9, 3.893142211666171*^9}, 
   3.893142345572236*^9, {3.893142795860463*^9, 3.893142811013736*^9}, 
   3.893143143107313*^9, 3.893144148364983*^9, 3.893147095385569*^9, 
   3.894956171790525*^9, 3.898155112464238*^9, 3.8981558618042097`*^9, 
   3.898155981404562*^9, 3.8981571952938347`*^9, 3.898685487718508*^9, 
   3.898741298501903*^9, 3.898741382823586*^9, 3.8987414744103727`*^9, 
   3.898741902271006*^9, 3.898742427335594*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"ec8f3861-0783-4f34-bb0c-be887d40e76a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Higgs data only:", "Subsection",
 CellChangeTimes->{{3.893142925072873*^9, 3.893142928413413*^9}, {
  3.8931440875897627`*^9, 
  3.893144089770986*^9}},ExpressionUUID->"1d4f98a3-819f-40fb-9e51-\
2623fc0086e1"],

Cell["\<\
Higgs data only contains the single scale MH here, which is an approximation \
we do not make in the paper, but it simplifies the demonstration here.\
\>", "Text",
 CellChangeTimes->{{3.893142972181437*^9, 3.8931430384413557`*^9}, {
  3.893147379351769*^9, 
  3.893147381591761*^9}},ExpressionUUID->"c80352c3-8001-41de-827d-\
c273fabbf696"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Higgs\[Chi]2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"total\[Chi]2", "/.", 
      RowBox[{
       RowBox[{"proctag", "[", "Higgs", "]"}], "->", "1"}]}], "/.", 
     RowBox[{
      RowBox[{"proctag", "[", "x_", "]"}], "->", "0"}]}], "/.", 
    RowBox[{
     RowBox[{"tag", "[", "MH", "]"}], "\[Rule]", " ", "1"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.893142934197173*^9, 3.893142959904003*^9}, {
   3.89314304217028*^9, 3.893143056338282*^9}, 3.898154978908997*^9, 
   3.898155818962048*^9},
 CellLabel->"In[25]:=",ExpressionUUID->"e4d03241-5d42-4db0-80a0-93440db0ce1a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Higgs\[Chi]2ALP", "=", 
   RowBox[{
    RowBox[{"Higgs\[Chi]2", "/.", "evolveWCs"}], "/.", 
    RowBox[{"t", "->", 
     RowBox[{"Log", "[", 
      RowBox[{"mH", "/", "\[CapitalLambda]"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8931430714872026`*^9, 3.893143079508247*^9}, {
  3.898155824270301*^9, 3.898155827134282*^9}, {3.898741388210121*^9, 
  3.898741396681288*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"b26523a9-82c1-4ed8-b605-ca92cd89b9ec"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"HiggsOneDimFitCGG", "=", 
  RowBox[{"get1Dlim", "[", 
   RowBox[{"Higgs\[Chi]2ALP", ",", "CGG"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"HiggsOneDimFitCWW", "=", 
  RowBox[{"get1Dlim", "[", 
   RowBox[{"Higgs\[Chi]2ALP", ",", "CWW"}], "]"}]}], "\n", 
 RowBox[{"HiggsOneDimFitCBB", "=", 
  RowBox[{"get1Dlim", "[", 
   RowBox[{"Higgs\[Chi]2ALP", ",", "CBB"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"HiggsOneDimFitce", "=", 
  RowBox[{"get1Dlim", "[", 
   RowBox[{"Higgs\[Chi]2ALP", ",", "ce"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"HiggsOneDimFitcu", "=", 
  RowBox[{"get1Dlim", "[", 
   RowBox[{"Higgs\[Chi]2ALP", ",", "cu"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"HiggsOneDimFitcd", "=", 
  RowBox[{"get1Dlim", "[", 
   RowBox[{"Higgs\[Chi]2ALP", ",", "cd"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.893143100127645*^9, 3.893143129135943*^9}, {
  3.898155829891922*^9, 3.898155840572011*^9}, {3.898685359521653*^9, 
  3.898685361915773*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"d93ee30c-a7aa-45ee-8a27-8b828f124192"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.6228834593667189`"}], ",", 
   RowBox[{"-", "0.19573360109801918`"}], ",", "0.19573360109801918`", ",", 
   "0.6228834593667189`"}], "}"}]], "Output",
 CellChangeTimes->{3.893143129602086*^9, 3.893144149273061*^9, 
  3.8931470969097633`*^9, 3.89495617740862*^9, 3.8981551155159616`*^9, 
  3.8981558630679626`*^9, 3.898155982691433*^9, 3.8981571965753613`*^9, 
  3.8986854923597183`*^9, 3.8987413983707333`*^9, 3.8987414789970293`*^9, 
  3.898741905975539*^9, 3.898742427454689*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"c0dfe621-9866-4342-9c71-9e534b860952"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.4291876921510005`"}], ",", "0.4291876921510005`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.893143129602086*^9, 3.893144149273061*^9, 
  3.8931470969097633`*^9, 3.89495617740862*^9, 3.8981551155159616`*^9, 
  3.8981558630679626`*^9, 3.898155982691433*^9, 3.8981571965753613`*^9, 
  3.8986854923597183`*^9, 3.8987413983707333`*^9, 3.8987414789970293`*^9, 
  3.898741905975539*^9, 3.8987424274754868`*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"46888efc-750c-4615-9f11-90b9ae38242e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.5237683227128421`"}], ",", "0.5237683227128421`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.893143129602086*^9, 3.893144149273061*^9, 
  3.8931470969097633`*^9, 3.89495617740862*^9, 3.8981551155159616`*^9, 
  3.8981558630679626`*^9, 3.898155982691433*^9, 3.8981571965753613`*^9, 
  3.8986854923597183`*^9, 3.8987413983707333`*^9, 3.8987414789970293`*^9, 
  3.898741905975539*^9, 3.898742427496949*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"3f571a90-4cfe-43a8-a14c-ce3dfdb12684"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1760.5791708550987`"}], ",", "1760.5791708550987`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.893143129602086*^9, 3.893144149273061*^9, 
  3.8931470969097633`*^9, 3.89495617740862*^9, 3.8981551155159616`*^9, 
  3.8981558630679626`*^9, 3.898155982691433*^9, 3.8981571965753613`*^9, 
  3.8986854923597183`*^9, 3.8987413983707333`*^9, 3.8987414789970293`*^9, 
  3.898741905975539*^9, 3.898742427591535*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"cf7adc92-aac3-4573-853b-1daffd641fc7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "3.8250621065854062`"}], ",", "3.8250621065854062`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.893143129602086*^9, 3.893144149273061*^9, 
  3.8931470969097633`*^9, 3.89495617740862*^9, 3.8981551155159616`*^9, 
  3.8981558630679626`*^9, 3.898155982691433*^9, 3.8981571965753613`*^9, 
  3.8986854923597183`*^9, 3.8987413983707333`*^9, 3.8987414789970293`*^9, 
  3.898741905975539*^9, 3.898742427612774*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"6105d2c2-e5a6-4f90-b7fa-3fea91efa9a3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1138.009197271681`"}], ",", "1138.009197271681`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.893143129602086*^9, 3.893144149273061*^9, 
  3.8931470969097633`*^9, 3.89495617740862*^9, 3.8981551155159616`*^9, 
  3.8981558630679626`*^9, 3.898155982691433*^9, 3.8981571965753613`*^9, 
  3.8986854923597183`*^9, 3.8987413983707333`*^9, 3.8987414789970293`*^9, 
  3.898741905975539*^9, 3.8987424276602783`*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"4b343286-682b-4c04-852a-2c7c221d1c06"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Top data only:", "Subsection",
 CellChangeTimes->{{3.893143152474271*^9, 3.893143154693184*^9}, {
  3.893144091569859*^9, 
  3.8931440918155727`*^9}},ExpressionUUID->"cd24c616-140c-4ecf-8bc4-\
97130c3e4080"],

Cell["Contains experimental data from different scales.", "Text",
 CellChangeTimes->{{3.89314315816466*^9, 3.893143163332505*^9}, {
  3.898741948361486*^9, 
  3.898741959655764*^9}},ExpressionUUID->"1079d7a9-90f8-48e8-90f6-\
c1c5ff1d2bc8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Top\[Chi]2", "=", 
   RowBox[{
    RowBox[{"total\[Chi]2", "/.", 
     RowBox[{
      RowBox[{"proctag", "[", "top", "]"}], "->", "1"}]}], "/.", 
    RowBox[{
     RowBox[{"proctag", "[", "x_", "]"}], "->", "0"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8931431701083612`*^9, 3.89314317584739*^9}, 
   3.898154983436158*^9, 3.898155034346599*^9},
 CellLabel->"In[33]:=",ExpressionUUID->"da529398-9510-4421-8ada-1bfcee55d03e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Top\[Chi]2ALP", "=", 
   RowBox[{
    RowBox[{"Top\[Chi]2", "/.", "evolveWCs"}], "/.", 
    RowBox[{"t", "->", 
     RowBox[{"Log", "[", 
      RowBox[{"mH", "/", "\[CapitalLambda]"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.893143188464711*^9, 3.893143191146501*^9}, 
   3.893143420775611*^9, {3.898155038390793*^9, 3.898155041137834*^9}, {
   3.898741484805031*^9, 3.8987414895366583`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"cad45ce7-115a-42f5-be4d-bb23fa693895"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Mtop\[Chi]2", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"Top\[Chi]2", ",", " ", 
        RowBox[{"tag", "[", "MT", "]"}]}], "]"}], ")"}], "/.", "evolveWCs"}], 
    "/.", 
    RowBox[{"t", "->", 
     RowBox[{"Log", "[", 
      RowBox[{"mT", "/", "\[CapitalLambda]"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MtopTwo\[Chi]2", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"Top\[Chi]2", ",", " ", 
        RowBox[{"tag", "[", 
         RowBox[{"2", "MT"}], "]"}]}], "]"}], ")"}], "/.", "evolveWCs"}], "/.", 
    RowBox[{"t", "->", 
     RowBox[{"Log", "[", 
      RowBox[{"2", "*", 
       RowBox[{"mT", "/", "\[CapitalLambda]"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MWplusMT\[Chi]2", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"Top\[Chi]2", ",", " ", 
        RowBox[{"tag", "[", 
         RowBox[{"MW", "+", "MT"}], "]"}]}], "]"}], ")"}], "/.", 
     "evolveWCs"}], "/.", 
    RowBox[{"t", "->", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"mW", " ", "+", " ", "mT"}], " ", ")"}], "/", 
       "\[CapitalLambda]"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MZplusMT\[Chi]2", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"Top\[Chi]2", ",", " ", 
        RowBox[{"tag", "[", 
         RowBox[{"MZ", "+", "MT"}], "]"}]}], "]"}], ")"}], "/.", 
     "evolveWCs"}], "/.", 
    RowBox[{"t", "->", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"mZ", " ", "+", " ", "mT"}], " ", ")"}], "/", 
       "\[CapitalLambda]"}], "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.89314319946457*^9, 3.8931434309621964`*^9}, {
  3.898155044039946*^9, 3.898155053168665*^9}, {3.898155938063334*^9, 
  3.898155949484191*^9}, {3.898741493963797*^9, 3.898741505185196*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"160ca8b9-96bd-48c4-9a8f-872b4517546d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Top\[Chi]2ALP", " ", "=", 
   RowBox[{
   "Mtop\[Chi]2", " ", "+", "  ", "MtopTwo\[Chi]2", " ", "+", " ", 
    "MWplusMT\[Chi]2", " ", "+", " ", "MZplusMT\[Chi]2"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.893143422615571*^9, 3.893143445363109*^9}, 
   3.898155055672193*^9, {3.8981559525590754`*^9, 3.898155958739539*^9}, 
   3.898741517201305*^9},
 CellLabel->"In[39]:=",ExpressionUUID->"e341bb7f-576b-405f-9678-f22963b44398"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"TopOneDimFitCGG", "=", 
  RowBox[{"get1Dlim", "[", 
   RowBox[{"Top\[Chi]2ALP", ",", "CGG"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"TopOneDimFitCWW", "=", 
  RowBox[{"get1Dlim", "[", 
   RowBox[{"Top\[Chi]2ALP", ",", "CWW"}], "]"}]}], "\n", 
 RowBox[{"TopOneDimFitCBB", "=", 
  RowBox[{"get1Dlim", "[", 
   RowBox[{"Top\[Chi]2ALP", ",", "CBB"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"TopOneDimFitce", "=", 
  RowBox[{"get1Dlim", "[", 
   RowBox[{"Top\[Chi]2ALP", ",", "ce"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"TopOneDimFitcu", "=", 
  RowBox[{"get1Dlim", "[", 
   RowBox[{"Top\[Chi]2ALP", ",", "cu"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"TopOneDimFitcd", "=", 
  RowBox[{"get1Dlim", "[", 
   RowBox[{"Top\[Chi]2ALP", ",", "cd"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.893143458138486*^9, 3.893143473199999*^9}, {
  3.898155060999515*^9, 3.89815507292552*^9}, {3.898685362587522*^9, 
  3.8986853644225283`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"7baa7df4-e82c-4212-a458-f16053d9ee73"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.8081415320689025`"}], ",", "0.8081415320689025`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.893143473727933*^9, 3.89314415068897*^9, 
  3.893147098576543*^9, 3.894956183280953*^9, 3.898155117405676*^9, 
  3.898155864862471*^9, 3.8981559840182667`*^9, 3.898157198448694*^9, 
  3.8986855003076677`*^9, 3.898741523663673*^9, 3.898741911169753*^9, 
  3.8987424280240192`*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"dc971b8c-ae94-4875-9b1f-a3cc4bec83b1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1.9221187847183883`"}], ",", "1.9221187847183883`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.893143473727933*^9, 3.89314415068897*^9, 
  3.893147098576543*^9, 3.894956183280953*^9, 3.898155117405676*^9, 
  3.898155864862471*^9, 3.8981559840182667`*^9, 3.898157198448694*^9, 
  3.8986855003076677`*^9, 3.898741523663673*^9, 3.898741911169753*^9, 
  3.8987424280651503`*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"5c93d000-a282-4013-8ad6-b9fc00f9df88"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "16.06541692630086`"}], ",", "16.06541692630086`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.893143473727933*^9, 3.89314415068897*^9, 
  3.893147098576543*^9, 3.894956183280953*^9, 3.898155117405676*^9, 
  3.898155864862471*^9, 3.8981559840182667`*^9, 3.898157198448694*^9, 
  3.8986855003076677`*^9, 3.898741523663673*^9, 3.898741911169753*^9, 
  3.898742428121867*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"24154e76-20c2-4f23-9509-6355136addb9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "926.5826607269474`"}], ",", "926.5826607269474`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.893143473727933*^9, 3.89314415068897*^9, 
  3.893147098576543*^9, 3.894956183280953*^9, 3.898155117405676*^9, 
  3.898155864862471*^9, 3.8981559840182667`*^9, 3.898157198448694*^9, 
  3.8986855003076677`*^9, 3.898741523663673*^9, 3.898741911169753*^9, 
  3.898742428161768*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"34715422-91bc-445c-a40a-d01bb70dfe82"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "7.342485515853312`"}], ",", "7.342485515853312`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.893143473727933*^9, 3.89314415068897*^9, 
  3.893147098576543*^9, 3.894956183280953*^9, 3.898155117405676*^9, 
  3.898155864862471*^9, 3.8981559840182667`*^9, 3.898157198448694*^9, 
  3.8986855003076677`*^9, 3.898741523663673*^9, 3.898741911169753*^9, 
  3.898742428203342*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"2c1f6c7b-d7c7-4403-b7c6-03f7e5de3871"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "490.7841352437929`"}], ",", "490.7841352437929`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.893143473727933*^9, 3.89314415068897*^9, 
  3.893147098576543*^9, 3.894956183280953*^9, 3.898155117405676*^9, 
  3.898155864862471*^9, 3.8981559840182667`*^9, 3.898157198448694*^9, 
  3.8986855003076677`*^9, 3.898741523663673*^9, 3.898741911169753*^9, 
  3.8987424282683697`*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"124bafdb-0daa-478c-9a01-ebcc2f342c0a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Combined:", "Subsection",
 CellChangeTimes->{{3.8931438222118607`*^9, 3.893143824039238*^9}, 
   3.893144094967997*^9},ExpressionUUID->"4daaaa25-8bf7-465c-8fef-\
7d9b120cb544"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TotalALP\[Chi]2", " ", "=", 
   RowBox[{
   "LE\[Chi]2ALP", " ", "+", " ", "Higgs\[Chi]2ALP", " ", "+", " ", 
    "Top\[Chi]2ALP"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8931438257850313`*^9, 3.893143854815818*^9}, {
  3.898155075383781*^9, 3.898155081724333*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"beb2ade2-a9af-40af-bcd6-8e8cb918cc85"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"TotalOneDimFitCGG", "=", 
  RowBox[{"get1Dlim", "[", 
   RowBox[{"TotalALP\[Chi]2", ",", "CGG"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"TotalOneDimFitCWW", "=", 
  RowBox[{"get1Dlim", "[", 
   RowBox[{"TotalALP\[Chi]2", ",", "CWW"}], "]"}]}], "\n", 
 RowBox[{"TotalOneDimFitCBB", "=", 
  RowBox[{"get1Dlim", "[", 
   RowBox[{"TotalALP\[Chi]2", ",", "CBB"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"TotalOneDimFitce", "=", 
  RowBox[{"get1Dlim", "[", 
   RowBox[{"TotalALP\[Chi]2", ",", "ce"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"TotalOneDimFitcu", "=", 
  RowBox[{"get1Dlim", "[", 
   RowBox[{"TotalALP\[Chi]2", ",", "cu"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"TotalOneDimFitcd", "=", 
  RowBox[{"get1Dlim", "[", 
   RowBox[{"TotalALP\[Chi]2", ",", "cd"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.893143864232481*^9, 3.8931438833387623`*^9}, {
  3.898155084262739*^9, 3.8981550944216127`*^9}, {3.898685365155369*^9, 
  3.898685367021377*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"c00dc816-953e-4c80-b45e-2ecf1b0bf219"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.6085309928383518`"}], ",", 
   RowBox[{"-", "0.20673320994167654`"}], ",", "0.20673320994167654`", ",", 
   "0.6085309928383518`"}], "}"}]], "Output",
 CellChangeTimes->{3.893143884231544*^9, 3.89314415159332*^9, 
  3.893147099476924*^9, 3.894956190001103*^9, 3.898155119493482*^9, 
  3.898155866300055*^9, 3.89815598524013*^9, 3.898157199496537*^9, 
  3.8986855046257133`*^9, 3.89874152799816*^9, 3.898741913848713*^9, 
  3.898742428738543*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"72747340-19a5-4803-aca0-bc6c496354e3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.3416969612492958`"}], ",", "0.3416969612492958`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.893143884231544*^9, 3.89314415159332*^9, 
  3.893147099476924*^9, 3.894956190001103*^9, 3.898155119493482*^9, 
  3.898155866300055*^9, 3.89815598524013*^9, 3.898157199496537*^9, 
  3.8986855046257133`*^9, 3.89874152799816*^9, 3.898741913848713*^9, 
  3.898742428851495*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"88d76c18-7633-4338-84dc-776e5f287d38"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.34821864159650073`"}], ",", "0.34821864159650073`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.893143884231544*^9, 3.89314415159332*^9, 
  3.893147099476924*^9, 3.894956190001103*^9, 3.898155119493482*^9, 
  3.898155866300055*^9, 3.89815598524013*^9, 3.898157199496537*^9, 
  3.8986855046257133`*^9, 3.89874152799816*^9, 3.898741913848713*^9, 
  3.898742428949807*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"08ff9d66-1598-4677-894a-bbdaf5be22f8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "53.226611237813984`"}], ",", "53.226611237813984`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.893143884231544*^9, 3.89314415159332*^9, 
  3.893147099476924*^9, 3.894956190001103*^9, 3.898155119493482*^9, 
  3.898155866300055*^9, 3.89815598524013*^9, 3.898157199496537*^9, 
  3.8986855046257133`*^9, 3.89874152799816*^9, 3.898741913848713*^9, 
  3.8987424290759983`*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"68fe492f-0a33-4eb3-9f1e-83e9bc04e639"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.9021205477066165`"}], ",", "0.9021205477066165`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.893143884231544*^9, 3.89314415159332*^9, 
  3.893147099476924*^9, 3.894956190001103*^9, 3.898155119493482*^9, 
  3.898155866300055*^9, 3.89815598524013*^9, 3.898157199496537*^9, 
  3.8986855046257133`*^9, 3.89874152799816*^9, 3.898741913848713*^9, 
  3.898742429193185*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"4199a731-700f-44da-8f12-e95c86f2ad63"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "33.02978209103835`"}], ",", "33.02978209103835`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.893143884231544*^9, 3.89314415159332*^9, 
  3.893147099476924*^9, 3.894956190001103*^9, 3.898155119493482*^9, 
  3.898155866300055*^9, 3.89815598524013*^9, 3.898157199496537*^9, 
  3.8986855046257133`*^9, 3.89874152799816*^9, 3.898741913848713*^9, 
  3.898742429304854*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"7e7932f5-7268-48c5-b3cd-cc24a00c36dd"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plot Module", "Section",
 CellChangeTimes->{{3.8931450423522778`*^9, 
  3.893145044762434*^9}},ExpressionUUID->"e122ae83-ab45-49da-87ac-\
c29eefe32f84"],

Cell[BoxData[{
 RowBox[{"<<", "MaTeX`"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetOptions", "[", 
   RowBox[{"MaTeX", ",", 
    RowBox[{"\"\<Preamble\>\"", "\[Rule]", 
     RowBox[{"{", "\"\<\\\\usepackage[dvipsnames]{xcolor}\>\"", "}"}]}]}], 
   "]"}], ";"}]}], "Input",
 CellLabel->"In[53]:=",ExpressionUUID->"c5fad795-28ea-485c-8fa0-bcefddd7e8cf"],

Cell[CellGroupData[{

Cell["Plot Module", "Subsection",
 CellChangeTimes->{{3.893145053849855*^9, 
  3.893145055981184*^9}},ExpressionUUID->"5f429388-2a7d-4281-877a-\
c32577e1bef2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"formatDataSimp", "[", "results_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"tresults", "=", "results"}], ",", "ret", ",", "formatted", ",",
       "range"}], "}"}], ",", " ", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"formatted", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"ii", "=", "1"}], ",", 
       RowBox[{"ii", "<=", 
        RowBox[{"Length", "[", "tresults", "]"}]}], ",", 
       RowBox[{"ii", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"range", " ", "=", " ", 
         RowBox[{"tresults", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"range", "!=", 
           RowBox[{"{", "}"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "range", "]"}], "==", "2"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"AppendTo", "[", 
              RowBox[{"formatted", ",", 
               RowBox[{"{", 
                RowBox[{"ii", ",", 
                 RowBox[{"Around", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"range", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", 
                    RowBox[{"range", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "/", "2"}], ",", 
                   
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"range", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "-", 
                    RowBox[{"range", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/", "2"}]}], 
                  "]"}]}], "}"}]}], "]"}], ";"}], ",", "\[IndentingNewLine]", 
            
            RowBox[{
             RowBox[{"AppendTo", "[", 
              RowBox[{"formatted", ",", 
               RowBox[{"{", 
                RowBox[{"ii", ",", 
                 RowBox[{"Around", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"range", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"range", "[", 
                    RowBox[{"[", "4", "]"}], "]"}], "-", 
                    RowBox[{"range", "[", 
                    RowBox[{"[", "3", "]"}], "]"}]}], ")"}], "/", "2"}]}], 
                   ",", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"range", "[", 
                    RowBox[{"[", "4", "]"}], "]"}], "-", 
                    RowBox[{"range", "[", 
                    RowBox[{"[", "3", "]"}], "]"}]}], ")"}], "/", "2"}]}], 
                  "]"}]}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"formatted", ",", 
               RowBox[{"{", 
                RowBox[{"ii", ",", 
                 RowBox[{"Around", "[", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"range", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"range", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "-", 
                    RowBox[{"range", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/", "2"}]}], 
                    ")"}], ",", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"range", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "-", 
                    RowBox[{"range", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/", "2"}]}], 
                  "]"}]}], "}"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", 
           "]"}]}], "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", 
      "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Return", "[", "formatted", "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.893145431162753*^9, 3.893145478782022*^9}, 
   3.893147596156476*^9, {3.8931476356964417`*^9, 3.893147636061387*^9}, {
   3.898685546289716*^9, 3.8986855482521467`*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"60ab9c1b-ccf1-4fdb-9033-62a1e38d06c0"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plot Settings", "Subsection",
 CellChangeTimes->{{3.893146586811385*^9, 
  3.893146589241166*^9}},ExpressionUUID->"6fe491d3-0fca-4599-b653-\
ccc3a1895080"],

Cell[BoxData[
 RowBox[{
  RowBox[{"matColors", "=", 
   RowBox[{"ColorData", "[", 
    RowBox[{"97", ",", "\"\<ColorList\>\""}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[56]:=",ExpressionUUID->"aa76d14a-310e-4b5c-819b-fd4cd3e83431"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ylabel", "=", 
   RowBox[{"MaTeX", "[", 
    RowBox[{
    "\"\<95\\\\% \\\\hspace{.5ex} \
\\\\mathrm{CL}\\\\hspace{.5ex}\\\\mathrm{on}\\\\hspace{.5ex} C_{GG}/f \
\\\\hspace{.5ex} [\\\\mathrm{TeV}^{-1}]\>\"", ",", 
     RowBox[{"Magnification", "->", "2"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.893146791604594*^9, 3.893146804385026*^9}, {
  3.8949561930448103`*^9, 3.894956193696109*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"90c359a1-3aaf-477b-8682-52043c3d95eb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"tickSpecs", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"MaTeX", "[", 
          RowBox[{"\"\<\\\\mathrm{LE}\>\"", ",", 
           RowBox[{"Magnification", "->", "2"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"MaTeX", "[", 
          RowBox[{"\"\<\\\\mathrm{Higgs}\>\"", ",", 
           RowBox[{"Magnification", "->", "2"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"MaTeX", "[", 
          RowBox[{"\"\<\\\\mathrm{top}\>\"", ",", 
           RowBox[{"Magnification", "->", "2"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", 
         RowBox[{"MaTeX", "[", 
          RowBox[{"\"\<\\\\mathrm{all}\>\"", ",", 
           RowBox[{"Magnification", "->", "2"}]}], "]"}]}], "}"}]}], "}"}], 
     ",", "Automatic"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"frameticksY", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"#", ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Chop", "[", 
             RowBox[{"Mod", "[", 
              RowBox[{"#", ",", "1"}], "]"}], "]"}], "\[Equal]", "0"}], " ", 
           ",", 
           RowBox[{"MaTeX", "[", 
            RowBox[{
             RowBox[{"ToString", "[", 
              RowBox[{"NumberForm", "[", 
               RowBox[{"#", ",", 
                RowBox[{"{", 
                 RowBox[{"2", ",", "1"}], "}"}]}], "]"}], "]"}], ",", 
             RowBox[{"Magnification", "\[Rule]", "1.5"}]}], "]"}], ",", 
           "\"\<\>\""}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Chop", "[", 
               RowBox[{"Mod", "[", 
                RowBox[{"#", ",", "0.5"}], "]"}], "]"}], "\[Equal]", "0"}], 
             ",", "0.025", ",", "0.01"}], "]"}], ",", "0"}], "}"}]}], "}"}], 
       "&"}], "/@", 
      RowBox[{"Range", "[", 
       RowBox[{
        RowBox[{"-", "3"}], ",", "3", ",", "1"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"#", ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Chop", "[", 
             RowBox[{"Mod", "[", 
              RowBox[{"#", ",", "0.5"}], "]"}], "]"}], "\[Equal]", "0"}], ",",
            ",", "\"\<\>\""}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Chop", "[", 
               RowBox[{"Mod", "[", 
                RowBox[{"#", ",", "0.5"}], "]"}], "]"}], "\[Equal]", "0"}], 
             ",", "0.025", ",", "0.01"}], "]"}], ",", "0"}], "}"}]}], "}"}], 
       "&"}], "/@", 
      RowBox[{"Range", "[", 
       RowBox[{
        RowBox[{"-", "3"}], ",", "3", ",", "1"}], "]"}]}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{
  3.8931466367478848`*^9, {3.893146784958335*^9, 3.893146785229672*^9}, {
   3.8986860856356773`*^9, 3.89868608590865*^9}, {3.898741579135754*^9, 
   3.89874159224384*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"2e4f993a-0072-4b8d-b9c4-9e2f69b5be63"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plot", "Subsection",
 CellChangeTimes->{{3.8931450597132883`*^9, 
  3.893145061059383*^9}},ExpressionUUID->"34818976-13ac-443b-891e-\
ae978e4c3c11"],

Cell["\<\
Approximately reproducing the resummed contribution in Fig. 3:\
\>", "Text",
 CellChangeTimes->{{3.89314315816466*^9, 3.893143163332505*^9}, {
  3.898741970000305*^9, 3.898742014463231*^9}, {3.8987423955850983`*^9, 
  3.898742401451132*^9}},ExpressionUUID->"e03e4734-248c-42f2-bf61-\
3b264ca5405b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cGGResults", " ", "=", " ", 
  RowBox[{"{", 
   RowBox[{
   "LEOneDimFitCGG", ",", " ", "HiggsOneDimFitCGG", ",", " ", 
    "TopOneDimFitCGG", ",", " ", "TotalOneDimFitCGG"}], "}"}]}]], "Input",
 CellLabel->"In[60]:=",ExpressionUUID->"75c0eb2b-79e3-4109-8536-4e60e463f84f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1.2089086109844343`"}], ",", "1.2089086109844343`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.6228834593667189`"}], ",", 
     RowBox[{"-", "0.19573360109801918`"}], ",", "0.19573360109801918`", ",", 
     "0.6228834593667189`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.8081415320689025`"}], ",", "0.8081415320689025`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.6085309928383518`"}], ",", 
     RowBox[{"-", "0.20673320994167654`"}], ",", "0.20673320994167654`", ",", 
     "0.6085309928383518`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.893147112526894*^9, 3.894956205261722*^9, 
  3.898155146649445*^9, 3.8981558844850807`*^9, 3.898155999000716*^9, 
  3.898157213642354*^9, 3.898685559381197*^9, 3.898741542755144*^9, 
  3.8987415963479967`*^9, 3.8987419313234873`*^9, 3.898741998951007*^9, 
  3.898742434716022*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"2c6d61e2-a36b-47f5-b06d-1ae9ec4398db"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"formatDataSimp", "[", "cGGResults", "]"}], ",", 
   RowBox[{"PlotStyle", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"PointSize", "[", "0", "]"}], ",", 
        RowBox[{"matColors", "[", 
         RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"PointSize", "[", "0", "]"}], ",", 
        RowBox[{"matColors", "[", 
         RowBox[{"[", "4", "]"}], "]"}]}], "}"}]}], "}"}]}], ",", 
   RowBox[{"FrameTicks", "->", 
    RowBox[{"{", 
     RowBox[{"frameticksY", ",", "tickSpecs"}], "}"}]}], ",", 
   RowBox[{"IntervalMarkersStyle", "->", 
    RowBox[{"<|", 
     RowBox[{
      RowBox[{"\"\<FenceStyle\>\"", "->", 
       RowBox[{"Directive", "[", 
        RowBox[{"AbsoluteThickness", "[", "1.4", "]"}], "]"}]}], ",", 
      RowBox[{"\"\<WhiskerStyle\>\"", "->", 
       RowBox[{"Directive", "[", 
        RowBox[{"AbsoluteThickness", "[", "1.5", "]"}], "]"}]}]}], "|>"}]}], 
   ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0.5", ",", "4.5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "3"}], ",", "3"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Frame", "->", "True"}], ",", 
   RowBox[{"FrameLabel", "->", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "ylabel"}], "}"}]}], ",", 
   RowBox[{"ImageSize", "->", "Large"}], ",", 
   RowBox[{"GridLines", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "5"}], ",", "5"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"AspectRatio", "->", "0.8"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.893146646825904*^9, 3.893146663701709*^9}, 
   3.893146701650907*^9, {3.8931467366237373`*^9, 3.8931467424891872`*^9}, {
   3.893146854335911*^9, 3.893146884130212*^9}, {3.893146941073024*^9, 
   3.893146967908887*^9}, {3.893147132178101*^9, 3.893147133177164*^9}, {
   3.898686091482038*^9, 3.898686091617756*^9}, {3.89874156474732*^9, 
   3.8987415670100107`*^9}, {3.8987419959974623`*^9, 3.898741997779109*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"98779b8c-1aa0-4ee1-b455-6f31ed70193c"],

Cell[BoxData[
 GraphicsBox[{{{
     {RGBColor[0.922526, 0.385626, 0.209179], PointSize[0], AbsoluteThickness[
      1.5], 
      StyleBox[{{}, {LineBox[{{1., -1.2089086109844343`}, {1., 0.}}], 
         LineBox[{{1., 0.}, {1., 1.2089086109844343`}}]}},
       Antialiasing->False]}, 
     {RGBColor[0.922526, 0.385626, 0.209179], PointSize[0], AbsoluteThickness[
      1.5], 
      StyleBox[{{}, {
         LineBox[{{2., 0.19573360109801918`}, {2., 0.409308530232369}}], 
         LineBox[{{2., 0.409308530232369}, {2., 0.6228834593667189}}]}},
       Antialiasing->False]}, 
     {RGBColor[0.922526, 0.385626, 0.209179], PointSize[0], AbsoluteThickness[
      1.5], 
      StyleBox[{{}, {
         LineBox[{{2., -0.6228834593667189}, {2., -0.409308530232369}}], 
         LineBox[{{2., -0.409308530232369}, {2., -0.19573360109801918`}}]}},
       Antialiasing->False]}, 
     {RGBColor[0.922526, 0.385626, 0.209179], PointSize[0], AbsoluteThickness[
      1.5], 
      StyleBox[{{}, {LineBox[{{3., -0.8081415320689025}, {3., 0.}}], 
         LineBox[{{3., 0.}, {3., 0.8081415320689025}}]}},
       Antialiasing->False]}, 
     {RGBColor[0.922526, 0.385626, 0.209179], PointSize[0], AbsoluteThickness[
      1.5], 
      StyleBox[{{}, {
         LineBox[{{4., 0.20673320994167654`}, {4., 0.40763210139001416`}}], 
         LineBox[{{4., 0.40763210139001416`}, {4., 0.6085309928383518}}]}},
       Antialiasing->False]}, 
     {RGBColor[0.922526, 0.385626, 0.209179], PointSize[0], AbsoluteThickness[
      1.5], 
      StyleBox[{{}, {
         LineBox[{{4., -0.6085309928383518}, {4., -0.40763210139001416`}}], 
         LineBox[{{4., -0.40763210139001416`}, {4., -0.20673320994167654`}}]}},
       Antialiasing->False]}}, {
     {RGBColor[0.922526, 0.385626, 0.209179], PointSize[0], AbsoluteThickness[
      1.4], 
      StyleBox[{
        GeometricTransformationBox[
         LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
        GeometricTransformationBox[
         LineBox[{{{1., 1.2089086109844343`}, 
            Offset[{3, 0}, {1., 1.2089086109844343`}]}, {{1., 
            1.2089086109844343`}, 
            Offset[{-3, 0}, {1., 1.2089086109844343`}]}, {{
            1., -1.2089086109844343`}, 
            Offset[{3, 0}, {1., -1.2089086109844343`}]}, {{
            1., -1.2089086109844343`}, 
            Offset[{-3, 0}, {1., -1.2089086109844343`}]}}], {{{1., 0.}, {0., 
          1.}}, {0., 0.}}]},
       Antialiasing->False]}, 
     {RGBColor[0.922526, 0.385626, 0.209179], PointSize[0], AbsoluteThickness[
      1.4], 
      StyleBox[{
        GeometricTransformationBox[
         LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
        GeometricTransformationBox[
         LineBox[{{{2., 0.6228834593667189}, 
            Offset[{3, 0}, {2., 0.6228834593667189}]}, {{2., 
            0.6228834593667189}, 
            Offset[{-3, 0}, {2., 0.6228834593667189}]}, {{2., 
            0.19573360109801918`}, 
            Offset[{3, 0}, {2., 0.19573360109801918`}]}, {{2., 
            0.19573360109801918`}, 
            Offset[{-3, 0}, {2., 0.19573360109801918`}]}}], {{{1., 0.}, {0., 
          1.}}, {0., 0.}}]},
       Antialiasing->False]}, 
     {RGBColor[0.922526, 0.385626, 0.209179], PointSize[0], AbsoluteThickness[
      1.4], 
      StyleBox[{
        GeometricTransformationBox[
         LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
        GeometricTransformationBox[
         LineBox[{{{2., -0.19573360109801918`}, 
            Offset[{3, 0}, {2., -0.19573360109801918`}]}, {{
            2., -0.19573360109801918`}, 
            Offset[{-3, 0}, {2., -0.19573360109801918`}]}, {{
            2., -0.6228834593667189}, 
            Offset[{3, 0}, {2., -0.6228834593667189}]}, {{
            2., -0.6228834593667189}, 
            Offset[{-3, 0}, {2., -0.6228834593667189}]}}], {{{1., 0.}, {0., 
          1.}}, {0., 0.}}]},
       Antialiasing->False]}, 
     {RGBColor[0.922526, 0.385626, 0.209179], PointSize[0], AbsoluteThickness[
      1.4], 
      StyleBox[{
        GeometricTransformationBox[
         LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
        GeometricTransformationBox[
         LineBox[{{{3., 0.8081415320689025}, 
            Offset[{3, 0}, {3., 0.8081415320689025}]}, {{3., 
            0.8081415320689025}, 
            Offset[{-3, 0}, {3., 0.8081415320689025}]}, {{
            3., -0.8081415320689025}, 
            Offset[{3, 0}, {3., -0.8081415320689025}]}, {{
            3., -0.8081415320689025}, 
            Offset[{-3, 0}, {3., -0.8081415320689025}]}}], {{{1., 0.}, {0., 
          1.}}, {0., 0.}}]},
       Antialiasing->False]}, 
     {RGBColor[0.922526, 0.385626, 0.209179], PointSize[0], AbsoluteThickness[
      1.4], 
      StyleBox[{
        GeometricTransformationBox[
         LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
        GeometricTransformationBox[
         LineBox[{{{4., 0.6085309928383518}, 
            Offset[{3, 0}, {4., 0.6085309928383518}]}, {{4., 
            0.6085309928383518}, 
            Offset[{-3, 0}, {4., 0.6085309928383518}]}, {{4., 
            0.20673320994167654`}, 
            Offset[{3, 0}, {4., 0.20673320994167654`}]}, {{4., 
            0.20673320994167654`}, 
            Offset[{-3, 0}, {4., 0.20673320994167654`}]}}], {{{1., 0.}, {0., 
          1.}}, {0., 0.}}]},
       Antialiasing->False]}, 
     {RGBColor[0.922526, 0.385626, 0.209179], PointSize[0], AbsoluteThickness[
      1.4], 
      StyleBox[{
        GeometricTransformationBox[
         LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
        GeometricTransformationBox[
         LineBox[{{{4., -0.20673320994167654`}, 
            Offset[{3, 0}, {4., -0.20673320994167654`}]}, {{
            4., -0.20673320994167654`}, 
            Offset[{-3, 0}, {4., -0.20673320994167654`}]}, {{
            4., -0.6085309928383518}, 
            Offset[{3, 0}, {4., -0.6085309928383518}]}, {{
            4., -0.6085309928383518}, 
            Offset[{-3, 0}, {4., -0.6085309928383518}]}}], {{{1., 0.}, {0., 
          1.}}, {0., 0.}}]},
       Antialiasing->False]}}}, 
   {RGBColor[0.922526, 0.385626, 0.209179], PointSize[0], AbsoluteThickness[
    1.6], PointBox[{{1., 0.}, {2., 0.409308530232369}, {
     2., -0.409308530232369}, {3., 0.}, {4., 0.40763210139001416`}, {
     4., -0.40763210139001416`}}]}, {{}, {}}},
  AspectRatio->0.8,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0.5000000000000011, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox[
       GraphicsBox[{
         Thickness[0.007386615452799526], 
         StyleBox[{
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1,
              0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQAWIQrf5J5eWsTEmH9DQgKFNygPH9Lk6M+fdYw0Fh14J9
qXwiDs+ztL9Nr9VyMDEGgs38cH5vRLc/owErnH/p97Hr825+t58+gb/KzFsD
zv/59vUBS2VVOF/52qNghj+KDoXLSzb8O8/iUHH/xy3j1fIOtiWOtadj+OB8
9zVHlzPsEILzNUDu6xRx+A8C8ooOa4V0+NLrRCHqIpTg/PLD21xn9iLk2xTY
Vc9cEXeYCQKVAg4xqhEy52pEHa7z3hZLNeOG81/WPs4+/4YDzgerv8nsEPL2
8scZC6HqyxgdzoCAjzgkvDiZ4HxjcPgwObSC7DMRdwAFa5oaG9QdCP7B7n1N
Js6ScH4/KBwDpBxugMzfxuIwA2SvpbTDVq8NFnMsmeD87SB+5X97GH+t9Dbd
Uzl/7CHxJgXnV4HCS1sSzoe4R8whGuSvP0wOD1zjHWcZijgUgMLfnxvOh/hT
GM6HpQew/3qkHNDTCwAuyPzc
             "], CompressedData["
1:eJxTTMoPSmViYGAQA2IQLVI5qeRsiqjDlPbWqMtzVBxg/Or7P24Zz1ZyaFVg
Vz0zRdjhPwj4K0Do/Xxw/lavDRZzdnLA+WkgoMbm4L7m6HKGDkUHjU8qL2d5
sjooX3sUzPBH0WHJreWPDQ8zO9zRlF3z/7ESnL/F/MehFC4VOP9Flva36bKq
cL5oj9crlhI1OH8mGKg7xKhGyJyzYYPIT9FwuMF7Wyz1G7vDDJC0pabDGRDo
4XKYPoG/yuy1poOJMRBs5ofzQVzjyUJw/pd9H7emfxN22O7Q9Oj4Dg2HB67x
jrMKRRxeFW8V/a2tAQ+fRxHi2y8yqMP5O0DqfyDCDxaeAP9ypEk=
             "]}], 
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIpIIaxWZDYzFDMAOUzoInTgk1Pu6jFBgDBVwJ/
            "], CompressedData["
1:eJx1lH9IU1EUx2ezRMgC88dQt/d233ubWyWVI0KIToQmaRgpNIYm/ZgrtSyS
0NofoanQVCwMp4mVCgaVTkg0Mck/KsUfIEpEBFoYWSlNKQmUbO/edh4ZHbgc
Po97z4/vue/qTxYctatVKlWAb6X41jrf+pS7dalOGwtc771++5gO/HwsOKIi
fh+B8MpDXwItBqitKLNNNIownZi9v6FTQN5SfKtwNIMgH3z0ok2VrIfD4zcz
f6lF8DZ38KMPeOatAnJdzeYru1NiQSWbRw+pg0F77/wwQl+Bc76+jMDMifuv
Ld+MbP+gwp1x51sCnBLy2QJv2ZDFyOJ9NSFPWyO7x8GM3A0lH15ZzXBtOeHC
WKwRTme9S1IXmf/UqXDqGnbTuAZkqscTA3Bts8lx2WaYlfXKkmDuUlf48rCJ
7dsjgnPRcySv18TqdwvItL/1BPmZzB95CKM6m5m+F3m4HpLWUWs3gz3HZ0k8
5qd6W/7P8bKp/2WL7NMV1jQdNw17Tch0bm8I8oGa0tCcXIVp3YkERmRLVfjq
1M+38XkK++un31MIPA7dtsnRzrM6awmLa9OzudcI4K73WTEBze3J4DNEZOce
Csgve3uqNnhF5MDgG9ypagkcsi5LhMV5LrE81QQam4WnK0YDrMp2Vw8eaaa0
abuB5S/kkWm/Gg6Z6axFpn1WRrG8JRLkUNOw+7ciAi//L+0RbH+ICJmSNWbM
Gc7yrhLkYTlOvh6Z+j4OBlz9JZaWSMiYn1hwv9exc1w060PHQXd6gnU1KBp6
ZO/gYK78nGvXchSEyX20Kkz1TOCRaZwpHr73L3Q5Lkf/zRFaZNpfvg7nV2V1
pQXs4DC+n42L4ueGIR1ykbzfpWV1D+iQ6bmZGORyPkgamdSw+23n2b3YGcby
bhSQ/fPzs//9sVGdNLD2ffoN6C36Hw==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0,
              1, 0}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAwBGIQDQYXTBz+fCt9MEdQxwHGfxIhvv1igo7DX5D4RhOH
Fl7/9VNadRw03vLuM5iJ4G8x/3EopQrB7/F6xWJSaOLgvr9W1iJdx6Hut1XB
uQgTh60gdVo6DnekaxKNpho7bNDLW8woo+XQDVI/0chh+gT+KrPXmg5nQEAG
wT/ctjz81CNDON+h6dHxGbcN4Pw5i5R3/jmuD6W1HTxA9rrrO9SD7PXQcXgA
8scBPbj7TG32Bk1TRPD/vH19wDJZB86XmReneXqDFsRfXVpwfkrsHTfmHepw
/gbVJ83zzqo4xIcEqS/IBPpLU3bN/8dKcPNh/JpPGwKyb+nD+SBrUmcYOMwA
uZ9bFc4PvAUMmE3qcP4vsLs0HMSnXuHMmGTg0AyScNV0uA0Kv1ADiHsqtBw2
gsPR0OFp4sJrJv2aDo0sR/sNjxs6SIPcWaDp8B8E5I3gfLB5RQg+2BtSxnD9
4PDfY+ywHRTQEVqQ9HDA2MHEGAiCtRzqQeZf13FYK6TDl24n4hAAdreOQ39E
tz/jBWGH1DQgWKbjUH3/xy3j1Qi+wq4F+1LzEPydwVYR/58LObzI0v42/a6O
QzpIvE0IEl5SunA+OF0GIvjHd+3oZSvQdXjdltttdFvI4QnY3boO913jHWcZ
CjuAtM/abgKJl5XaDjxuqqVMp6Dp+YE2PH2D/fMZwYelfwCkPEVb
             "], {{21.7922, 7.032809999999998}, {21.7922, 
             8.406249999999998}, {21.1109, 9.44531}, {20.2641, 9.44531}, {
             19.390600000000003`, 9.44531}, {18.542200000000005`, 8.45469}, {
             18.542200000000005`, 7.04375}, {18.542200000000005`, 
             5.5874999999999995`}, {19.4031, 4.6312500000000005`}, {20.2641, 
             4.6312500000000005`}, {21.123399999999997`, 
             4.6312500000000005`}, {21.7922, 5.706250000000001}, {21.7922, 
             7.032809999999998}}, {{16.332800000000002`, 11.8594}, {
             16.332800000000002`, 10.593800000000002`}, {15.723399999999996`, 
             9.684379999999999}, {15.0781, 9.684379999999999}, {
             14.910899999999996`, 9.684379999999999}, {14.037500000000001`, 
             9.768749999999999}, {14.037500000000001`, 11.8484}, {
             14.037500000000001`, 13.950000000000001`}, {14.898400000000002`, 
             14.021899999999995`}, {15.0781, 14.021899999999995`}, {15.7344, 
             14.021899999999995`}, {16.332800000000002`, 
             13.090600000000002`}, {16.332800000000002`, 11.8594}}, {{21.5297,
              7.04375}, {21.5297, 5.778130000000001}, {20.920299999999997`, 
             4.87031}, {20.275, 4.87031}, {20.107799999999997`, 4.87031}, {
             19.2359, 4.953130000000001}, {19.2359, 7.032809999999998}, {
             19.2359, 9.135939999999998}, {20.095299999999998`, 9.20781}, {
             20.275, 9.20781}, {20.9328, 9.20781}, {21.5297, 
             8.274999999999999}, {21.5297, 7.04375}}}], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3,
             3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJdIGYC4pvSNYlGqQ4OwpWTSs6qKDjA+O5rji5nyEDw
z4BAj4LD/lpZi/QQBJ9l8SQrRlcE377p0fEZzg4Oa4R0+NLzEHxjEHBWcJB3
/Jh8xhSq/o2EQ/1vq4JzHPYOrQrsqmemiDr8B4H7tnA+h5tqKRMXgv/nW+mD
OQetHL7s+7g1fZo4nL8nv+btzKNKcP561SfN89ZqOkjMi9M8zWDrcP5q2Bv9
3VoQe+8g+BHi2y8yyNnD+ZURK0zPSjs4VH/aEJA9S8NBfOoVzgwrBwcDrZXC
F1hUHYQ/OZ5Ps3VwuABWrwLnN4D8sULF4bim1aTT/gg+LPzQ+TD9ML7PCXbb
2aaqcD4kHLTgfLB/fLXh/BfFW0V/Z2tDwjMUwZ/8jS1+hg+CDw53b6h58doO
y1946P13dHD48/b1AUtlbYdwkP/f2UPk7TUd9oLiN8XeQV9R/kvONC0If4od
3Dwe//VTUnfYovI7rOH8GyD3LbV0aOEFSixVh/Nh8QPjp6QBwTJphxOHndZm
9lk7PHCNd5xlKAI3H8YHu2+dPZwP8//2YKuI/+zSDujpFwCOhj7r
            "]], 
           
           FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1,
             0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIlIGYC4hOaVpNOq7s4uK85upxhh4KD7oQFPwzZEPyS
raK/T39zdtgRbBXxf7mMw++Y3KP/Hjk7fNn3cWv6NDGHJ4kLr5lcd4Lz7+/j
m2MchOCv6b6dwcCP4FdErDA9y+3kUHP/xy3j1wj+fxCol4DzM/M/tJ4U0YTz
JebFaZ7+oAk3r+bThoBsKy2HjXp5ixmnIPiX8+PZzx3E5L8oBnrktZaD9wl2
29lTofbd14KbB+MnHL6snXrTEc63b3p0fMZqBD+b8+eCdGUEH2Ts6X8OcPNh
fJj9N6VrEo1kHeF8sP5uBB9sTr+jw/Ms7W/T/2rC+eevhr3Rl0bw2xTYVc9c
kYDz+yK6/RkFxOHmwcIXZh+MD3MPOt/EGAREHRjAwAXOR08PALmeDoA=
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 
             4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}}}, {{{48.8844, 7.856249999999999}, {48.8844, 
             9.398439999999999}, {47.7141, 10.6297}, {46.32809999999999, 
             10.6297}, {44.8938, 10.6297}, {43.7578, 9.362499999999997}, {
             43.7578, 7.856249999999999}, {43.7578, 6.32813}, {
             44.95309999999999, 5.1812499999999995`}, {46.315599999999996`, 
             5.1812499999999995`}, {47.724999999999994`, 
             5.1812499999999995`}, {48.8844, 6.351559999999999}, {48.8844, 
             7.856249999999999}}, CompressedData["
1:eJxTTMoPSmViYGCQBGIQzbJ4khXjX3eHN2253Ua35R1g/N6Ibn9GAzk4f8ZM
ILCUdrglXZNodNXdAcSd+VPCQWLqFc6MVe4OCrsW7EtdJ+awUS9vMWOKu0Ma
CBwTdVj2wkPvvyaCn3j4snbqRzc4/0CtrEX6GjcHjU8qL2d1ijlYXDuaa9Lg
5hD89vLHGQ8lHEq2iv4+HebmsD3YKuI/u7SDyCfH82mhbg7TQfbflIXzYe6H
8dNB5l9TgPOr7/+4Zeyt5HAGBFrcHNYK6fClxyk7fNoQkD1rvZtDC6//+imp
Kg6qT5rnnf3k5jBnkfLOP8dVHMDCGu5wPsx/MH7b8vBTRkug4RGp4uBzgt12
9ll3iH3ZyvDwe+Aa7zgrUAnO/w8C5xUc0MMfAINisxs=
             "]}], 
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIpIAaxQYAJSjNCxZiR+OjiuNjI6olhE2MXMW4YKL0A
m38CQw==
            "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJzIGYC4vQ0INjm7WBiDAKiDjD+l30ft6ZPE3NY/sJD
738mgl8RscL0rDOCf38f3xxjJ28H4cpJJWdZJOB89zVHlzNkKMD5K7+9rDiz
QAnOV7n2KJjBR9lhTfftDAZ5b4cTu3b0sgmoOLzh3Wcw85OXw6nDTmsz/6k4
qDxpnnd2lZfDz7evD1gqqzqUbBX9fboMwZeYeoUz45EnnM/jv35K6gpPiP0a
yg5b9PIWM87xdCg/vM115lolh/cg82dh8mH6wfaf8nBgAIEHKnA+C2eXfLIe
lG/kCecXg9xj5+nge3FizD9mBB9s/w0lOD9KNULm3B4JOB8WfhHi2y8y6CH4
MPvQ+bD4EQf595OHQ9X9H7eMvUUdzoCAiyecf1zTatLpfAQf5n8Yf76NzpVZ
7xB8cHyLeaHGP5APs3/KN7b4GVs8UeN7ESYf5j8Y/z8InFeA8zttPHelBSk7
lIPSD7eXQ8Nvq4JzK6DhmYXgJxy+rJ16EsEHx/c9L0j6KVCG85VB6eePIpwP
sx/GRwnfc16o4ZmFyYf5H+zeSV6o4fvECzV8+b1Rw9fGGzV8+7xRwxcpfwEA
i1yRmQ==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIzIGYC4vQ0IKgLcNiTX/N2ZqiCA4x/BgR6FBwWT7Ji
9K1A8CPEt19kKEPwxT0C/kjkI/hg/XkBDu5rji5nyFCAiOcEOPwHAX8Fh60t
NRc2ewY4VN3/cctYWxIif8TfoVWBXfXMFFGH8ogVpme1EfwL+fHs5zr94HwW
kIP++jq0gfhXJOD8tUI6fOnz5OF8YxCYrOCwt1bWIp3Hz+HC1bA3+rtVHHq8
XrGY7PRzmNLeGnX5jrqDwCfH82m8/g5+FyfG/EvWhOif6+9wHqxeC2KOeACc
7y8nluWbjeCD3T8hwIGZs0s+uU8Dzj912GltppwanC+3/IWHXr2qQ3Og59yG
vgCHHQ5Nj47/UIHzGUDgAYLf8Nuq4NwKFYfDl7VTJach+PtB/pmB4IPNX4Dg
zwSBhQEOTxIXXjNZr+Kw4eHLqZuWBDi8yNL+Nl1WFaL+SoCDzwl229mm2nD+
i+Ktor+ztR1sdK7MenYWN98ayn8O5QuDwu8kQh4cXoeB8iD79bXh/lmv+qR5
nq6mQ2zu0X+bigMcNujlLWacowVPDzD94PQmgODrTljww/CaH5z/YUNA9qx6
XweZeXGapw3U4HxYfMP4sPT1hnefwUwjP4cHrvGOswxFIOlJ0B/Ob10efsqo
B8Hfcavrb+p3KP+iKCTdqgc4qH9SeTlLUwLin6wAhxRQOl8mDc8vwpWTSs6q
IPIPLD8BAKAkh5Y=
            "]], 
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJFIIaxWZDYzMOEzQDlM9BIPS3YAK3qArc=
            "], CompressedData["
1:eJxllGtIVEEUx69ZWeZz3V0fq7m7aRlKD9dUtOQsJWUk7YxBGyhGpZuJ9KEt
khIlzRB7gPRBl54abJKoJGYqrYRIpbuSGZX2QdPKJA2tSAOxdmaud1AH5sOP
uXfO/8z5n6M5dhpnuQqC4OLcR517hXMfXK88larD8Ck5U29BSljg5+W2SzE1
SkjP65p/vBVD/tDsoK5H5EjOqu8jsUERnI3+LX2CFkOMzrmalBCZUNFTOIUk
zjc+3OEY5WzKdq43nDd9Lr7j6EYwUZpXHt2uBP99hrmATsT0dCohnJzXIyke
PbeixXoecO4oCIk33VrO143lB122ca6TRXmZbAqmv5ozfY+GJedtnGdWZ1Ye
cHCuImsAwWW1W7jdrIDO/siswEEE8vwKs+OEAiY8bduqBsV8dUvYj3PEz7Bx
y7gc3nflxRS9R/DbNt1sipWz+O8Q2Onyg0flH08K/Qj21nVZhVmZpCdtsn+6
8r4v09+D4AbJ1+ALdeT7dgS7zPqCnnQvKKh/cqywDMGDQevo9k4PVo9szqPy
kFdfdJxp2FkDbCL61vpITOuVqJBYIGvYn+XvLuo/F8zixyHIImFKQ9n9JgQX
SH1yNSyfuwhq/4yftzdqmL5WzhnEfzOcr1gPd0fLMUxVN6gdEWqJK0kdAkMk
fpqWYPxnDYYhm9ctnQyz+sg5M/+pJKb5pahYPgGcqT+DOFN9Gs7FKOV2kVbk
HBXzfxiG9HBjcO+civl1t6j3pQZ+NRpyLU5mvtHA3vCzKyx7MAyTfpzmTN9r
tVbisp0pbdlaLftPj8E7wzAUHaeFI8QfSZxpPRM4f2tpcB2Lx+y9I7Usvxh+
/+lMt95AXwwb3o2kCXY1NJdcfN30FzE9fRpIJvE/IOm+xKi3lq/NnCeJf5M4
035/YWBxroZITP0BSolD2+7Zsn74MH+4IfDQe+2vrHVn8TM403tucqbv/0z0
00ZP1s+vEXSQeTHqzerh7BfqhwFPNj9GEJit5sZ5b9HfY5xpPuOc6X0TCK7R
eeHB4k2K/XrGQ5pvJf4Fq3JKPZm+OXFeucqgpiLBJVXA0Er8NyZj778Sg5rk
u0UOm8n/a7DU/7Tf12EoJf48pGDzzAez/nmigFD99HF7IJbmDa3XZs4L83nR
/NIt54V5/x/0voUK
            "]], 
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJFIIaxWZDYzMOEzQDlM9BIPS3YAK3qArc=
            "], CompressedData["
1:eJxllH8s1GEcx8+Pfu6cX3dnOnJ3UTaWn1ND20ebFWVxD8sfjBRSU2suY9xY
pIlk2gorKa2bJZT5kbbDZIlDUhrWCPldi7WmrdE9z/P1fRbP9vzx+j53z/P+
fD7vz0cRd1kVbyIQCIwMO9awjQ27MTfzfcMIgq+BMQHlYVLY4I4C3TXvKim8
GXKJtx1GkD6+OurVy/EHxjlhQQ+y+xm3a+wPJ3Yj8PYyrAYpFFeueszcZTyh
E933uslYj1ca48LgBVPvKwiW8pILPF9LQVPbFJeVxOnp5M4j2HvkPGSTnmDG
TtM5FX1Ht3JRZMEpI3fGNVauokSdhOo/zpjkI2LTeSzj6OSutZcpjAV4ZSO4
Lt/hpFdLwMW3pDfLwOL0EnXfOQmEqx3vrWdz8XptYmvGziuO8+XzYvB3/Vg+
o0HwS7fcmOgjpu9nIpo3vTVYrwQMJKQjOFbTpRWsWvF60Peh5dJHllS/IZ+3
cbyhliDGvz+D4Ig6QNMbJYIpsf27b24Inoxqpzw6hfReIeMTGTluJ0dVPBPZ
D1VwAOvbZcEzqZefhGeShwkbGn+9iupPtaN6v6ggPsGw8hzo/SIEGbg+FxX0
PBBB9e/5NH29AqaxvhjGxH8VjJfMdO5lrQh+Pq6T9znLeS4tMyxbe55bkG/k
utYOAp2uGpe3cPURM6b+k/FM4guS0e9tjIn/OhgTfW8ZzzXXmcx2c5wko/7v
QRDlFGnX/1dG/TrP6e1WQKRN86BgAQGWWzaigJqCsfOCRQQTuB+XGZN8bVfy
nO8f1JqgVNI8zyEwjw4d9zykpP6YZkzqOcE4dK/0Qsg4l28XJY1vjN3/uSvZ
O7sZwb7hSSTQy8FucdJnTyWnZ5DTk8XuqyrxNQqJYoywf6dVPI/jfr+kojoK
7XkmukHKs0NrpS7+hwWt/3MVCANEwaXVu0GG3zdFPBO9foxJ/s9y+veb0X5O
RdCG58WUOa1HJueHETNav3wEaq26fs2c83cRYxJPMWNyXwmCW2ReCOl7dzi/
pAj5+ZZro9mWlGdGv1dx88rECnb+qUxseIrgFfbfrBXN/zMEchzvQTH9fy3r
f9LvLxDkYX+GS+g8a+L6v0kCN7Snezzb2bz5hOs1wHhjPv83v0a28sa8/wep
H4Yl
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}}}, {{{85.5969, 
            14.034399999999998`}, {85.5969, 14.178099999999999`}, {85.4781, 
            14.2609}, {85.38279999999999, 14.2609}, {85.32339999999999, 
            14.2609}, {85.2156, 14.2609}, {85.1203, 13.998400000000002`}, {
            81.1172, 2.75469}, {81.0453, 2.54063}, {81.0453, 
            2.3968799999999995`}, {81.16409999999999, 2.3124999999999996`}, {
            81.26089999999999, 2.3124999999999996`}, {81.3313, 
            2.3124999999999996`}, {81.4391, 2.3249999999999997`}, {81.5234, 
            2.5749999999999997`}, {85.52659999999999, 13.818800000000003`}, {
            85.5969, 14.034399999999998`}}}], 
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIpIIaxWZDYzFjYDFA+A5FqiFFPCZtUu2jhNgCx7wJh

            "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJHIGYC4g0PX07dZBLucOKw09rMe5oOMP5/ELiv5eCm
Wso0SyTc4UXxVtHf2doOa7pvZzB8DoPzj1zWTpW8hOBHiG+/yLApzKH+t1XB
uRVaDhw/F6RvXhTmUPNpQ0D2Lk2HF9vXMz+fEubgd3FizL/HGg4/2OJn+PSG
OcxepLzzD7uGQ0zu0X+bqsMc0kDgmYrDgVpZi3QPBN9G58qsZ5YIvmd1s76P
ESY/JfaOG3MFgp+Z/6H1pImKg+qT5nlnzRB8sPvdEHwJj4A/EuUIPth+izCH
s2eAgEfEYdetrr+p2mEO6p9UXs46ye/wRET25FP5MIfC5SUb/p3ncNjaUnNh
889QOH8nSP13BL/H6xWLyUM0+cuhDjIbxeYzLeCC+ONXqMPyW8sfGzJzw/kF
IPX+/Dj50aoRMufmCEDi532oQ39Etz+jgSDE/Q8Q/IJ49nOSFxH8B/v45hjv
CoXEd7wAnG9b4lh7WoYXVf4/h0NFxArTs7dDoeHNBvcvjB8Lij/3MDi/EqQ+
PczhgWu84yxDEYe25eGnjArCHL7s+7g1fZqYQ4CcWJbvckR4L5lkxej7AsG/
djTXpOE7gg+27y8mvwGc3hB8WHqA6YfxFRw/Jp95ieCD/bMawTcxBoLTYQ7+
t6RrEi9pQuTPhzm08Pqvn5KqBeHfh8p/0oL49zOCD/YvczgqXzjc4fzVsDf6
u7Ug7pEGyoPSf7MW3L3TJ/BXmWVrOWhZTTpd/wWRX2D8AJB5QQh+Mih939Bw
YACDcAdmzi755D4Nh6ZAz7kNfAg+2L+yCD4sf+sqyn/J+Ybgw/I/APHW2Vk=

            "]], 
           
           FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1,
             0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{98.88749999999999, 
            2.3124999999999996`}, {98.88749999999999, 2.75469}, {97.7281, 
            2.75469}, {97.7281, 13.818800000000003`}, {98.88749999999999, 
            13.818800000000003`}, {98.88749999999999, 14.2609}, {
            97.28589999999998, 14.2609}, {97.28589999999998, 
            2.3124999999999996`}, {98.88749999999999, 2.3124999999999996`}}}], 
           
           FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGItIGYC4uvnvgc/PhvlsMOh6dHxClWHJ0tnH1E4EOWw
XvVJ87yzWg7f2OJn+HyNgPM/bwjInvU8Aq5+f62sRfoPBN+/d3qeEHOkw38Q
sNd0cO7Oef6bM9Jhg17eYkYZLYcOx4SnF5oQ/PqsPSWTJyD4QJ4EyzIEPwMk
sCbS4fiuHb1sAloO7GtkolJ2Rzo8z9L+Nv2vJkR+T6SDSI/XK5YtCL4HyGHq
CH7w28sfZzyUgPODQHxHcTj/y76PW9OniTm8X37M27wQwWcO49PdFIrJNzEG
AVGHiW9r7E3zIh2q7v+4Zewt6rC+KGPi2z0I/hJgcG64heCD/fsDwQeHt0cU
qnxCFNx8GB9m/wLXbZ//uiD46oYca2R+RWLwYf6D8WH+h/Fh4QPjg+Nrv6bD
HRW2xqm/Ix1aWI72G37XdACGtvV99ih4+IPjhy8KNX5UEPzlIP8aIfhvAnfI
ta5G8O+DEsimKHj6aHkNVLAXkf7Q0yMAT3cz0Q==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1,
              0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}}, {{0, 2, 0}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGCQA2IQXf5SzZDjSbTDge59TSaPpRxg/PNngEBH2uFKBVDg
QbRDjGqEzLkYaYc7KmyNU28j+Pp3gQJXEXyw/ivRDv9BQF7a4b5/7/S8Swjz
bUAC+6IdGEDggZiD+M1z34O7ox3SQOCYqIOJMRBkI/gg7ULeCP51oPLHf6Mg
9smIw/khby9/nJEoD+cLV04qOaui4FBjbxq362I0nH9e6fbPukcIPsy/6PwP
i9YrnJ2B4IOcZcys7LBk9hGFDbuiHSSmXuHMcFJ1mPAWZAOC/+QC0AI2BH//
qYWu2w5HOShfexTMcEYJzq+4/+OW8Wp5OP91W263UbQkxL2C0Q4zQWCnCCS8
0hD8GSD6IIIPcx/Y/w8lHdDjEwC89tdP
             "], {{110.82199999999999`, 8.29844}, {107.97800000000001`, 
             8.29844}, {108.07299999999998`, 10.174999999999999`}, {
             109.12499999999999`, 10.3906}, {109.459, 10.3906}, {
             110.73899999999998`, 10.3906}, {110.81099999999998`, 8.70469}, {
             110.82199999999999`, 8.29844}}}], 
           
           FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJtIGYCYpXbP+uy7sQ61HzaEJBtpeUA478o3ir6+7WW
w56SyRIs02Id/oPAfS2HIwobijIaEXz/3ul5QtEIPph2R+iH8WHmP7mgdPtn
XqyDSI/XKxYTLYfzQG5dVaxD7W+rgnMdmnA+M2eXfDIfgr/Z/MehlFcacP7z
LO1v0+9qONw49z34cWmsw+xFyjv/tGs4fPl7peLlsxiIvfWSDkCemmFAjMN6
1SfN83Q1If7ziXGQnheneboAwYfZj4sPc//S2aAQQPCf/1758VIrJh/mf/Y1
MlEpxTHw8HlQJbLO3TIGNfyUEXyWMD7dTbwIfo29adyum9Fwfv1U5+6c49Fw
82F8mP38EZZbTnxD8GN3efIwMSPc58HDpN3OF+PQzOu/foqrJiQ+D8Y4vGnL
7TaSFnUo3TdfSv9ojENfRLc/Y4EIxLxjMQ4PXOMdZxmKOGz9DAzgiwi+b5JA
hOUdBH99UcbEt0D+l30ft6aHiTj8AQaH76MYhzQQUBN1OAMCPdD47dNw2H9q
oeu2ybEOHvtrZS3UNR0SgMZtWYBIH+jpEwC1lFa0
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}}}, {{{125.66299999999997`, 12.490599999999999`}, {
            125.66299999999997`, 12.674999999999999`}, {125.488, 
            12.674999999999999`}, {125.37700000000001`, 
            12.674999999999999`}, {120.79500000000002`, 
            12.674999999999999`}, {120.68399999999997`, 
            12.674999999999999`}, {120.50899999999997`, 
            12.674999999999999`}, {120.50899999999997`, 
            12.490599999999999`}, {120.50899999999997`, 
            12.307799999999999`}, {120.68399999999997`, 
            12.307799999999999`}, {120.79500000000002`, 
            12.307799999999999`}, {125.37700000000001`, 
            12.307799999999999`}, {125.488, 12.307799999999999`}, {
            125.66299999999997`, 12.307799999999999`}, {125.66299999999997`, 
            12.490599999999999`}}}], 
           
           FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1,
             0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4ul5Qs0H7BIcGMBA1QHGT00DgjZVh3wg95Qp
gj8TBGQR/P3zpfTvyiQ4NLAc7TfcjuCzcHbJJ/upwfktvP7rp6jqw/miPV6v
WKboOxhwrJGJAvJTYu+4Mc/Qd7Dlur64QBTBj9/lycPEneCQkf+h9eQXPYdY
EP93vIOJMRBM1nM4r3T7Z90pTP4ZEODRc9gu1/o68AaCv2Hu++XHPiP4yQIR
lls4EhxqPm0IyK5C8GHuh/Fh/uPX3TT3PTvC/w1Tnbtz7sfD+QLA4Fp4FpMP
C1+w+x7FO7wp3ir6m1vVwTHh6QUloHkwvg7Q+OVCCL66ITCA5BB8e9O4XZ4m
CD56/AEA5ja2WA==
            "]], 
           
           FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1,
             0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{132.95199999999997`, 
            2.3124999999999996`}, {132.95199999999997`, 14.2609}, {
            131.35199999999998`, 14.2609}, {131.35199999999998`, 
            13.818800000000003`}, {132.509, 13.818800000000003`}, {132.509, 
            2.75469}, {131.35199999999998`, 2.75469}, {131.35199999999998`, 
            2.3124999999999996`}, {132.95199999999997`, 
            2.3124999999999996`}}}]}, {
           Thickness[0.007386615452799526]}, StripOnInput -> False]}, {
        ImageSize -> {270.75594520547946`, 33.260991282689915`}, 
         ImageSize -> {135.37797260273973`, 16.630495641344957`}, 
         BaselinePosition -> Scaled[0.3187015286775304], 
         ImageSize -> {136., 17.}, 
         PlotRange -> {{0., 135.38000000000002`}, {0., 16.630000000000003`}}, 
         AspectRatio -> Automatic}], HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox["\"\"", HoldForm], TraditionalForm], None}},
  FrameTicks->{{{{-3, 
       FormBox[
        GraphicsBox[{
          Thickness[0.058343057176196034`], 
          StyleBox[{
            
            FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, {{{9.29219, 8.2875}, {9.29219, 
             8.526560000000002}, {9.065629999999997, 8.526560000000002}, {
             8.898439999999999, 8.526560000000002}, {2.3859399999999997`, 
             8.526560000000002}, {2.2187499999999996`, 8.526560000000002}, {
             1.99219, 8.526560000000002}, {1.99219, 8.2875}, {1.99219, 
             8.04844}, {2.2187499999999996`, 8.04844}, {2.3859399999999997`, 
             8.04844}, {8.898439999999999, 8.04844}, {9.065629999999997, 
             8.04844}, {9.29219, 8.04844}, {9.29219, 8.2875}}}], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJXIGYCYhbOLvlkP30HBhBIkHWA8bttPHelPVJwSAgJ
Ul/QqetQff/HLePZSg7HDzutzbTTdjAGAWZlB/9b0jWJQboOKtceBTPMUXao
/W1VcG6FnkPNpw0B2VGqcH5K7B03Zgt1OP/81bA3+tKaDiYgczbrODzP0v42
vVbLQWLqFc6MJC04/xTIvn/qcP6MmUBgqQYxh0MTzt9i/uNQipc6nO91gt12
dqiaQwPL0X7D72oOfhcnxvxTVnMwAtkXrI7Kv4zgp4GBBiQ8GhB8mPth/Asg
9/9Wh+uXmheneTpAw+EMCPgg+HMWKe/8o47gb9LLW8wog+CDw5dT3WH6BP4q
M28Nh0BQeH6C8l9rOsiA1BlowfnHd+3oZQtA8MH+ldSG893318paLNdxeJq4
8JpJP4IPcz+M/+vt6wOWh9UcMvI/tJ6cogNxd46qwx+Q+GNthxZe//VTUlUc
3hRvFf2tre3wYdF6hbMRyg4bQO6P0XJIBQWDm7KDjqL8l5xtmpDwclB2kFv+
wkPvv4ZD+eFtrjN1lR0aQeE/XcPBfc3R5QwaypD4rNNwuO8a7zhLEcF3ntAs
lPZKCc4H61+rBIn3uQg+2J/cmnC+vtZK4QsqWnA+2B86OnC+DygdiOo6rPz2
suIMgyKcXwNKz9mycL7GJ5WXszTFIfxSbYcY1QiZczWikPjx1ILzIelEE84H
5xc9dYcv+z5uTZ8m5jClvTXqco0aRH6PpMOjCPHtFx3UHf6DQL0kPH7B8jFS
cH6rArvqGREZON8VFF4Vsg5/v5U+mFOoDo0fOUi4H1OD88H5xxjBzwTHp6pD
yNvLH2cclIXz+yO6/Rk/SMP5fSD+BnEIf4u6wwNQfBiKwOMXxhfp8XrFYqIL
58PKh0pQ+HVLOKCXHwBxqr5j
             "]]}, {
            Thickness[0.058343057176196034`]}, StripOnInput -> False]}, {
         ImageSize -> {25.716074719800744`, 24.508064757160646`}, 
          ImageSize -> {17.144049813200496`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {18., 17.}, PlotRange -> {{0., 17.14}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm], {0.025, 0}}, {-2, 
       FormBox[
        GraphicsBox[{
          Thickness[0.058343057176196034`], 
          StyleBox[{
            
            FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, {{{9.29219, 8.2875}, {9.29219, 
             8.526560000000002}, {9.065629999999997, 8.526560000000002}, {
             8.898439999999999, 8.526560000000002}, {2.3859399999999997`, 
             8.526560000000002}, {2.2187499999999996`, 8.526560000000002}, {
             1.99219, 8.526560000000002}, {1.99219, 8.2875}, {1.99219, 
             8.04844}, {2.2187499999999996`, 8.04844}, {2.3859399999999997`, 
             8.04844}, {8.898439999999999, 8.04844}, {9.065629999999997, 
             8.04844}, {9.29219, 8.04844}, {9.29219, 8.2875}}}], 
            
            FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
             0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4udZ2t+my+o7vGnL7TaylnXQVZT/kjNND873
vTgx5l+znkPN/R+3jLNlHEyMgSBYz0H9k8rLWSclIerF9BzS04CATdJh6gT+
KrPXug5ua44uZ5gh4cDC2SWf3KcD59ezHO03vK4N588Aqc9Wh/Ol5sVpnhbQ
cHjgGu84a6OkQzOv//oprZoOf/8DwX4ZB32tlcIXVLQcUkH2PZOF0Md0HapB
7vNWcoD5ZyYIdCrD+R77a2UtnqvC+SBtacs0HCRA9n3QgYjXajlMB7lHWwvO
bwHZn6qOyj+q6gByzn95DTg/4JZ0TaKQGpxf82lDQPYtFYj4JTU43wDk/icI
Psx8FHkWDQefE+y2s01V4fwZIP/8RPDB9BI1hxO7dvSyTVB32OHQ9Oi4hDrc
fBh/g+qT5nlrEXxTm71B0xYi+E8TF14z6VdzMALFq7C6w6+3rw9YMqs7gLjG
mzUc1oP0+2o4vCneKvr7tKbD+athb/Rva8L5f0DqH2vD+WDzFYHxAfKPlAac
Dwt/GD+cU6zd+L4yxJ9ftR2cJzQLpUkpOWwHuWuGFsT+yQrw8ATHZ6QYnA9O
h8aiDicOO63NrNOD89HTMwDAiTKN
             "]]}, {
            Thickness[0.058343057176196034`]}, StripOnInput -> False]}, {
         ImageSize -> {25.716074719800744`, 24.508064757160646`}, 
          ImageSize -> {17.144049813200496`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {18., 17.}, PlotRange -> {{0., 17.14}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm], {0.025, 0}}, {-1, 
       FormBox[
        GraphicsBox[{
          Thickness[0.058343057176196034`], 
          StyleBox[{
            
            FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, {{{9.29219, 8.2875}, {9.29219, 
             8.526560000000002}, {9.065629999999997, 8.526560000000002}, {
             8.898439999999999, 8.526560000000002}, {2.3859399999999997`, 
             8.526560000000002}, {2.2187499999999996`, 8.526560000000002}, {
             1.99219, 8.526560000000002}, {1.99219, 8.2875}, {1.99219, 
             8.04844}, {2.2187499999999996`, 8.04844}, {2.3859399999999997`, 
             8.04844}, {8.898439999999999, 8.04844}, {9.065629999999997, 
             8.04844}, {9.29219, 8.04844}, {9.29219, 8.2875}}}], 
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4hZe//VTUvUcTIxBQNQBxv+y7+PW9GliDnMW
Ke/8s1wXzl+v+qR5Xq82nH/+atgb/WptB41PKi9naYrD+cFvL3+c8VACzp8+
gb/K7LUmnJ8Se8eNuUILzn+epf1teq2Ww4MI8e0XGRB8Fs4u+eQ8LYftDk2P
jt/QdJjc3hp12UbTQVdR/kvONw2H1DQgOKaGwTfQWil8wUXDwQjkrWB1OB9M
t2jA+T4n2G1nX9V08Ls4MebfYwQf5n4YH+a/H29fH7A8rAn3f8Nvq4JzK9Th
/Blgf6ph8GHhe2LXjl62CeoOVfd/3DL2FnUwt9kbNO2hJpwPDqfVWnA+2P5S
bTgfHD4HdOF89PgDAK6pzWU=
             "]]}, {
            Thickness[0.058343057176196034`]}, StripOnInput -> False]}, {
         ImageSize -> {25.716074719800744`, 24.508064757160646`}, 
          ImageSize -> {17.144049813200496`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {18., 17.}, PlotRange -> {{0., 17.14}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm], {0.025, 0}}, {0, 
       FormBox[
        GraphicsBox[{
          Thickness[0.12738853503184713`], 
          StyleBox[{
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKK3+SeXlrExJh3BOsXZjeyUHGP/C1bA3+tYqDmdA
QEfSYYv5j0MpWmoOJsZAUCwOkf+t7rBWSIcvvU7UoYXlaL/hd02HsyD1PEIO
z7O0v02v1XJ4Ufs4+3wOP5wvs1FsPtMDTjj/y76PW9PFmB3eFG8V/X1a02HG
TCCQ/G8vNS9O8/QFdQeLJF071gM/7Z8mLrxm4q/mcOn3sevzbn63F+3xesVy
RQXOh7kfxn/TltttdFseYr/OT3uwO+NkHJrFa1kz2RgcQNbM/CnhsOTW8seG
h5kd3NYcXc4QIQqxP5LL4YFrvOMsQxEH/yeel0yD+eF8MH1RGM5vVWBXPWMi
5qCwa8G+1HViEHNmiEPESyQdHoLUBUpCwpVTFh6+ytceBTPcUXBAD/8dwVYR
/4+LOrxftF7hbAeCvwbk/ncKcD7Yf9ZyDkFvL3+c4SgKcU+gNNQfIg59Ed3+
jAJiDu0gd4QIOqSBgJoo3D8w/lKQ/5154HxwfPOwORzs3tdkwizmEKMaIXPO
hgUSLpbSDr0gcw2YofEmB+fD/APjw9wP45867LQ2s04Fzv/19vUBS2c1hxu8
t8VSt7E4vALF/2p1iLlhbA7NvP7rp7hqOlwHyZtxO/wAqWfWgrsfxgfHY6Ug
nM8AAg4iDrqK8l9yyjQh4aUu6tDw26rgXIY6IvxA9nGrwflgeQ0VjPAHAOJF
U/4=
             "]]}, {
            Thickness[0.12738853503184713`]}, StripOnInput -> False]}, {
         ImageSize -> {11.768338729763386`, 24.508064757160646`}, 
          ImageSize -> {7.845559153175591, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {8., 17.}, PlotRange -> {{0., 7.85}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm], {0.025, 0}}, {1, 
       FormBox[
        GraphicsBox[{
          Thickness[0.12738853503184713`], 
          StyleBox[{
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYrc1R5czzBB3MDEGAVEHGP/Lvo9b06eJOcSo
RsickxGD83cGW0X8fy4I5x/s3tdkcljQQeOTystZmuJwfvDbyx9nPJSA86dP
4K8ye60J56fE3nFjrtCC859naX+bXqvlIL9rwb7UcwJwvv8Tz0umwfwO2x2a
Hh2/oelwBgR6uBx0FeW/5HzTcAA7ezMDBt9Aa6XwBRcNh/Q0IHjGBOe/rH2c
fX4NO5zfG9Htz/iBx8Hv4sSYf48RfJj7YXyY/1JB5i3jQQ0fGxY4v1m8ljXT
jRGDDwvfmSBwk9mh6v6PW8beog4yG8XmMynwwvkHQOGhLADnu4PiY4cgnK8A
Ch8/MTgfPf4AbIrHmQ==
             "]]}, {
            Thickness[0.12738853503184713`]}, StripOnInput -> False]}, {
         ImageSize -> {11.768338729763386`, 24.508064757160646`}, 
          ImageSize -> {7.845559153175591, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {8., 17.}, PlotRange -> {{0., 7.85}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm], {0.025, 0}}, {2, 
       FormBox[
        GraphicsBox[{
          Thickness[0.12738853503184713`], 
          StyleBox[{
            
            FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
             0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4p3BVhH/2SUd3rTldhtZyzrMBIGf4nB+mwK7
6pkr4g4193/cMs6WcTAxBoJicQf1TyovZ52UhKoXc0hPAwI2SYeD3fuaTBaL
ObitObqcYYaEgwZI3UthOB9sbrUQnN8iXsua6cYM59uVONaevsPq8MA13nHW
RkmH/ohuf8YN3A5//wPBfhmHF7WPs8/r8Dmkgux7BnVvpJhDNch93koOMP+A
xTuV4XyP/bWyFs9V4XyQ9rRlGg4KuxbsS10n4vA8S/vb9Fothwawe/jg/F6Q
/QbMcL7sRrH5TAk/7UHO+S+vAecH3JKuSRRSg/NrPm0IyL6lAgmPxwwOMD7E
/YxwPsx8GP8lSH4Nq4PPCXbb2aaqcP4McDgj+AZaK4UvLFGD+PMms8MOh6ZH
xyXU4ebD+IXLSzb882eA82VA7lNgQFW/5r+9EShehdUh4bqM0QHENd6sAdF/
ns3hTfFW0d+nNSHxxcYL54PVTRaC8/tA/hEQdagG+UdKA86HhT+MH84p1m58
X9nBHRTvO4QcnCc0C6VJKTlEqEbInPvDDzVXAR6esHiG8cHp0FgUkr5OijvA
+OjpGQBSbTPy
             "]]}, {
            Thickness[0.12738853503184713`]}, StripOnInput -> False]}, {
         ImageSize -> {11.768338729763386`, 24.508064757160646`}, 
          ImageSize -> {7.845559153175591, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {8., 17.}, PlotRange -> {{0., 7.85}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm], {0.025, 0}}, {3, 
       FormBox[
        GraphicsBox[{
          Thickness[0.12738853503184713`], 
          StyleBox[{
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJXIGYCYvVPKi9nZUo6MIBAgqwDjN9t47kr7ZECRPyB
qEP1/R+3jGcrQeQ9BR2MQYBZ2eGBa7zjrEJRB5Vrj4IZ5ig7rBPS4UuXk3Co
+bQhIDtKFc5Pib3jxmyhDuefvxr2Rl9a08EEbJCIw/Ms7W/Ta7UcDnTvazJR
5ofzA554XjKdzArn/weDP/a1v60KznFowvlbzH8cSvFSh/O9TrDbzg5Vc7jO
e1sstYzRwe/ixJh/ymoO6WlA8IwJzk8D81ngfIh72CH+bkDwYe6H8S+A3P9b
Ha5fal6c5ukADYczYMAE52/12mAxxxLBB4cfJ4IPdu5+RofpE/irzLw1HA6C
/J/MCuG/1nSwLXGsPR3DB+fPmQkENxF8iH8F4Pw3bbndRtIiDk8TF14z6Ufw
Ye6H8X+9fX3A8rCaw5d9H7emfxOGuDtHFRKvk4UcWnj9109JVXEQrpxUclZF
0OHDovUKZyOUHTTA7ud3SAX5200ZEh7FPJDwclB2+AwybxqnQ/nhba4zdZUd
boDC/xu7g/uao8sZNJSh8cnucB+UbhQRfOcJzUJpr5TgfLD+tUoOhctLNvzj
54DzW8RrWTOPccL5L2ofZ5/X4YPzwfGrJgzne4Ds/SHisPLby4ozDIpwfg0o
PWfLwvlgf2mKQ9y5Q9AhRjVC5lyNKDR++OB8Hkc+rxmaXHC+P8i9wUyQcJwm
5jADFD+S/+3B8nskIfE3hwliTr0kPH7B8jFScH6rArvqGREZON8V5I4KWQeZ
jWLzmRKYofEjB4mfzQxwPiS9/bGH8S/9PnZ93s3v9iFvL3+ccVAWzu+P6PZn
/CAN5/eB+BvEHV6Cwi+HBZKPDUXg8Qvjg91lIgrnw8qHSlD4dUs4oJcfAGY1
1yo=
             "]]}, {
            Thickness[0.12738853503184713`]}, StripOnInput -> False]}, {
         ImageSize -> {11.768338729763386`, 24.508064757160646`}, 
          ImageSize -> {7.845559153175591, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {8., 17.}, PlotRange -> {{0., 7.85}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm], {0.025, 0}}}, {{-3, 
       "", {0.025, 0}}, {-2, "", {0.025, 0}}, {-1, "", {0.025, 0}}, {
      0, "", {0.025, 0}}, {1, "", {0.025, 0}}, {2, "", {0.025, 0}}, {
      3, "", {0.025, 0}}}}, {{{1, 
       FormBox[
        GraphicsBox[{
          Thickness[0.05790387955993052], 
          StyleBox[{
            
            FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {
             0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIlIGYC4jVCOnzpdvIO7muOLmfYoeDwwDXecZahHJz/
Zd/HrenbZB12BFtF/F8uAxGXkIWITxNzmAkCO0XgfLD+iQJwfm9Etz/jBx44
P0Y1QubcHh6Hmvs/bhm/RvD/g0C9BJyfmf+h9aSIJpwvMS9O8/QHTbh5NZ82
BGRbaTkwgMACIThfYdeCfal8Ihj8F8VbRX+/1nI4AwJrhCD23deCmwfjfwa7
kxPO3+q1wWLOTjY4f630Nt1TOX/sYfxLv49dn3fzuz3MfBgfZv/8E5OXZC/7
Deff4L0tlrqNBdX9DKwOz7O0v03/qwnnn78a9kZfGsFvU2BXPXNFAs7vA7lb
QBxuHix8YfbB+DD3oPNNjEFAFOKv/7IOMD56egAAyHkBTQ==
             "]], 
            FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIZIAaxQYAJSjNCxZiR+PjESVVDLTNJtYue5gMAwesC
Iw==
             "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJdIGYC4q0OTY+O39B3cF9zdDnDDgUH/1vSNYlBCL7M
8hceevv1HN605XYb/ZZ0eFO8VfS3tp7Dl30ft6ZPE3MQn3qFM0NJC86XAPEf
qcH5XifYbWdfVYXz635bFZw7oepQc//HLePXCP5/EKiXgPONQWCzkoMPSP9X
dTj/QYT49osOWnC+/8WJMf+atRz25te8nflVEc7vjej2Z7wg7zBlAn+VGbc2
Bl9mXpzmaQM1uHp0PtgfSipw+0QqJ5WcTVGGuwfGh7kXnT9jJhBYasL5P96+
PmDJrAUPDxbOLvlkPS14eMH4x3ft6GUT0ILzTUD+nKwL54PdGaDnsFEvbzHj
Hw2HMyCwRs9hBshf3aoQ9cb6cL5oj9crlil6kPC9r+UgDHLnFEUMPsz8tUI6
fOl8SnC+QGzAfaPjynA+yFszbyo7SIDc8UETzmcGyfMh+G0K7KpnrkjA+X2g
8BcQh5sHSw8w+2B8mHvQ+RB/iTr4guLnsR6cj55+AWyXLgE=
             "]]}, {
            Thickness[0.05790387955993052]}, StripOnInput -> False]}, {
         ImageSize -> {34.54248567870486, 32.67741967621419}, 
          ImageSize -> {17.27124283935243, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {18., 17.}, PlotRange -> {{0., 17.27}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {2, 
       FormBox[
        GraphicsBox[{
          Thickness[0.03295978905735003], 
          StyleBox[{
            FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGINIAaxQYCJAQEYkWhmJDWExHGpIVU9LjUD5Yah7l8A
JrECaw==
             "], CompressedData["
1:eJxl1E8og3EYB/DXvyEbNjZbm7VhaUPUuLh4i4scJofZwUmxmKI4IC7yJwlF
EQcuUiu0y5xEUpLGasi/gwPFGxdao0a8v1ffR71+9R4+9Xuf5/c87/N7ra3d
TW1JHMcliE+9+CSKzxJbkwV8pZMtLQ9Hd1+D3gUd35yum3Bm/dnbLi63hXxr
z9/4rrXwM54pV0J2HnnckmoLnevJ4Qv3S7nRTn7sLIktftkp3tBboNFX7aB8
MM4j91NvUBt/dvy+H7Py32zdOXh/TOgPcRbypqY007tiJk+zc1bkk3MG5vpO
6gzkLbbfrKf4MPJLbcoxkHPZ+6Mmsu2tSFj2m6g+GPXD0jl7CvkWm8d0uqP8
Z+yHEW80bzilQ6GifGOsz1E1uZjFFzT/jHr2p3ZHKg/UVO8s60cggywM3/vC
L2nkEFtKxV8/jdtlx12fNXAkfni5cv1eg/gw8q8eza/51uPkK9Wtrm07mc7H
SSuF6oNRP4x5gjFviId5RD4Y55Eb8456Bu8+bpwNWqoXdj3UR6rO0sjoF4x+
wug34sPIj+8F43vC+N6oD0b9sNT/vQKaJ7mxH0Y8zCvyYZ5hzLvcqAf3BfXi
PsHSvnkzGfcRxn2F5f+fH30mFpc=
             "]], 
            
            FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 
              1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {
              1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQA2IQvUkvbzFjjKaDiTEIiDrA+F/2fdyaPk3MgYWzSz75
nDqc73OC3Xb2VnWI+ssIfl9Etz/jBgk4/+fb1wcslVUh/FIVBwYQeKAC54PN
1VNxeJGl/W36X1U4PzP/Q+tJEzWHLeY/DqVwIfhrhXT40u8pwflRqhEy5/ZI
wPkw98nMi9M8/UEVzv8FckeyCgYf5l+wvXyqDlX3f9wy9haFmwfjt/D6r5/y
FMFv+G1VcE5DHc5/XbxV9He3BpyPHp4AOgqRng==
              "], {{12.010899999999998`, 12.517199999999997`}, {
              12.010899999999998`, 12.874999999999998`}, {11.7234, 
              13.101599999999998`}, {11.4375, 13.101599999999998`}, {11.1031, 
              13.101599999999998`}, {10.8516, 12.8391}, {10.8516, 
              12.517199999999997`}, {10.8516, 12.206299999999999`}, {11.1141, 
              11.9438}, {11.424999999999999`, 11.9438}, {11.782799999999998`, 
              11.9438}, {12.010899999999998`, 12.2297}, {12.010899999999998`, 
              12.517199999999997`}}}], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1,
               3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxF1H1IE2EYAPDLRv6hKGpzqZtu3Q3Sndvupn0iPgtSyWSkIYP8yGxpYSg0
I03/MLUPFa0oZhqWJWk0yUAzCywKs0hNSSU/oGFGfkILq4WZ7b3b3nvgOH68
L3fP87zPneJofrLJgyCIOOeF7gMorCx0KGfLm5IocHt4LHVJ85yC1rkE9XoZ
C8e5UEKZqK+OkQjOTp+O23iWwQ5pygh/TzDwZ3nx5a57FPzsmaxaG9NCwotS
2c54CrzilIUexVoQ1+xfEI1SMJvVPB7lq+X3k0o48NYzpjFag82vR2Ln5n+v
fGdWQZTOGeUkNjk+k0JYFdjrKAxyuHHFt3h7Ig1LF05Vs1OhULq6u2DoEs3X
mRcKUlRgLA2Vck/lQKcMpCj/YRXY9mXqGw5KsS+idXMwdq2x2rChQwLxqK5W
GtKURulQSSAcQf34RAOBAgKh//Xe9hO9Kji0/NFe3ywGTcSDgOGWCNj2g5pv
mA/AHuTy8cPm8o/1hqSRq2n/vrjyHdjE1zeqwc5BbU9lsCdCSrLYShakjwNv
e9i8sDcXXTMPVvhhr/Tau3Ke+ENdipmy5LN8PpfF4G14dN30lOH3iyRwWK63
Z0sZSEb567eAjuu7Frsbzs/0O9TYDnRO5ZHYXWjdKLhzh+PVsQUaij87JnWq
INe80fz7WoKAVoSt5J1x1VsTjB327E6vqTYEu92f9snJkMIHNKeNrnW1DPff
ctMZEzKoQPP6OxLvnzvdJV5dVGN/RfOl0WBb0Lw81GK755tzUxg21/f7Cuxz
qJ7ErXw/MxmYDpdZ13UkfDup+mVZc86/ta+VcJD8+ZoZWODyoECLLGKxDei8
AwQXWKuncuWCuedrBOud7a3fw/LzZqMgpsjYFi1j4dZdsudvPwVGSfcI4cPy
fa8S7P4e3ebm3U7y502zfL5tJP+8dMEr6HsuFOz+X5hQP94Idv9P/gN6Buiw

              "], CompressedData["
1:eJxTTMoPSmViYGAQBmIQbaC1UvjCEgMH5WuPghnWKDrA+GuFdPjS7RB8YxBw
VnCQnhenebrAwCFGNULmnI28w3WhT47nzQwcps8EgpuyDjqK8l9ytuk7MIBA
gqyDzwl229mmCP75q2Fv9KV1Mfgg7TMlFeH89DQgWIbg39GUXfNfWAnOD+cU
azfmV3b48fb1ActmqPxmZYcWlqP9ht91HVp4/ddPSVVxeJq48JrJej2HnyB1
i6F8fX04H+Y/dP77ResVzlooOaCHDwDoznjA
              "], {{17.934399999999997`, 4.3687499999999995`}, {
              17.934399999999997`, 3.6625}, {17.0266, 3.1015599999999997`}, {
              15.928099999999999`, 3.1015599999999997`}, {14.779699999999998`,
               3.1015599999999997`}, {13.907800000000002`, 
              3.6874999999999996`}, {13.907800000000002`, 
              4.3687499999999995`}, {13.907800000000002`, 
              4.464059999999999}, {13.9313, 4.929690000000001}, {14.3859, 
              5.2406299999999995`}, {14.648400000000002`, 
              5.407810000000001}, {14.756299999999996`, 5.407810000000001}, {
              15.5922, 5.407810000000001}, {16.5844, 5.407810000000001}, {
              17.934399999999997`, 5.407810000000001}, {17.934399999999997`, 
              4.3687499999999995`}}}], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1,
               3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGBwA2IQbQwCky0cNqg+aZ7nq+IA41+4GvZGf7eKA6//+imp
GRYOaWCg6vAiS/vb9L/mcP6pw05rM+MQ/EaWo/2Gz80cfr59fcBysYpDjILj
x+Q9Zg4e+2tlLdxVHArWdN/OSDBzEO3xesVyRcXB5wS77eyvphD1yqoOIGGT
RgQ/Qnz7RYY8EzhfZl6c5ukFxg4mIHc2K8P5ytceBTOsUYTz/4OAv4LDRr28
xYw8Jg5v2nK7jW7LOYC8eVbLxOEMCOTIOXzZeavrL6uJQ6sCu+qZLbIOJVtF
f58+Z+zwwDXecVagDJzfDpIvkYLz+yK6/Rk3iDtwuamWMlmZOMSoRsicqxFz
kJh6hTMjyMSBAQQcxBy8Qf47auwQ8vbyxxkLRR1qf1sVnLMwdtD4pPJy1kth
OP8s2D2CcD7Y/fY8kPCPgLr3DBvEfxdM4XwwZWMO59s3PTo+I9vCQWaj2Hym
B9xwvkjlpJKzLYJw/pd9H7embxNy+Aryf6gFxD2dohD/zTOHqGcRdzjYtjz8
FJO5QxDI/Y4SDjNBINMMzj8Ekk8yhfNTYu+4Ma8wgfPB+ich+A4g+6NNHKru
/7hlrC0Jdb8JxL4lkg5/vpU+mKMI9W+PFJwvv2vBvtQ+aTh/rZAOX3qcjIPf
xYkx/4yh8nqy8PCfDnLnTVmHFS889P4/RKgHp8cYUzg/EpS+6hD8vyDzJ5rB
+bD0DebPk4fz00HJfZkinF8N8o+3EiQ9uZo73NGUXfPfWBnivsfA9L/m6HKG
H8oO0ybwV5lFmzu8KgYG9GsVhxkg/msEf4v5j0MpvxD860KfHM+zWcD54PgS
RfCXg/ynaAFJbw9UHBbf38c3h9nCYc4i5Z1/jqs4HABmu/Qv5hBzuxB8WH6E
8cHp/aMyJL6ELCDuXaEMMc8ZwY8Ghx+CDysvUkHhcQzBh5UnANfr9R0=
              "], CompressedData["
1:eJxTTMoPSmViYGAQBmIQPWMCf5VZt5mD8rVHwQxrFB1g/LVCOnzpdgi+MQg4
Kzg0shztNww3c4hRjZA5ZyPvYFsZscJU1sxh+kwguCnr8Odb6YM5B00dGEAg
Qdahx+sVi0kjgu93cWLMv2ITDD5I+0xJRTg/PQ0IliH4dzRl1/wXVoLzwznF
2o35lR1SYu+4Ma+Aym9WdljxwkPv/0MThxZe//VTUlUcIsW3X2SwM3X4+fb1
AcvFUH4dgg/zHzr//aL1CmctlBzQwwcAvTh4ew==
              "], {{23.834400000000002`, 4.3687499999999995`}, {
              23.834400000000002`, 3.6625}, {22.926599999999997`, 
              3.1015599999999997`}, {21.8281, 3.1015599999999997`}, {
              20.679699999999997`, 3.1015599999999997`}, {19.8078, 
              3.6874999999999996`}, {19.8078, 4.3687499999999995`}, {19.8078, 
              4.464059999999999}, {19.8313, 4.929690000000001}, {
              20.285899999999998`, 5.2406299999999995`}, {20.5484, 
              5.407810000000001}, {20.6563, 5.407810000000001}, {21.4922, 
              5.407810000000001}, {22.484399999999997`, 5.407810000000001}, {
              23.834400000000002`, 5.407810000000001}, {23.834400000000002`, 
              4.3687499999999995`}}}], 
            FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJpIIaxWZDYzFRgM0D5DFQ0kxZsarkTAOT/Aoc=
             "], CompressedData["
1:eJxllG1Ik1EUx2dKEqSRzilucy9u9K6iZj4vxfE1i0rLspFamc5VUgYpYa2k
JD+kkoViviAZlQYzIzLQaGhaiDlTNCs1NPGDlKsMk0nW2r3Pdh/UA5eHH8+9
5557/v97FSeyD2idBQKBk23ss40VtpGROhrrPMWCMO92jilaDA6uqLTFJyl0
FtYf7r7GwkHzwMydNBnMPknIqtKxUKIpinfqk8E6s5sxaJ6Bl9l6c+UDOXzw
+BXx7iEDUaUFHpndcuhBMUpDCApPBRTv/uoSepWGnYbX9YJwBSzM5Y7X1FFw
oeN5TGUJzya0bkFJOBrla/WH+qm4AOsXCrxQokEVfBTr04J/04RxvZHs4v+H
WLg0ZhkOqVZCeemai2HJLOSi/T4roKsjsvHUURb8hyYSBQYF3B8zutec5xnX
r+cZz69dzjj/W55/3GuSm8KVhPd0uW6vblYRnjd/a6P81YR9ygdXnYxUgxVF
Ps+OfjuYzdM0bN3CQt/7pOnAFyo4jvTyYWFv/62UfwUqTo8WBqZOb5qrkKrh
2TbLq4wjDFm/Or6pTGuhCWeiKKQIp+N8FDR6bHbXPfYnjPuVqiSM9fXleWSD
1GCNUkCyPGImvZgCA1p/Vs6d7zsFWryPDHTom0Rz/gmScXpN0Jy/2v2gDOlT
xMB04ZmiYMYP2tD/pwzMGmeadSI/uJmYo6qwMpCA5iukXN4wFvSo/1kSomeK
WiPpTRETxvuu9CWM7F057835ay3L6WzwgsCNjzz7XBjCqsmCWhNNE8b3o8He
nyveEITmZ9jPFysBN9RfDUXqG8H+o+znWc6TaXVDofGUvX4ptGP/8ozrpHh2
9Hspy1rvGrUBPI/HHIuo2i9ZzP1ehHE/54SE8T4tQu7+hvE82zJ8428Mz+uR
v3ZR3HvRKYQdyI+XKc5Hb7yI/vh8YhHh63JXdU+oiPNjKwVx6P5bRJweATTJ
j+/fAM8/kf9dGcL5f+hzvXEsYcd75dBj6Xv2H/sEIgU=
             "]]}, {
            Thickness[0.03295978905735003]}, StripOnInput -> False]}, {
         ImageSize -> {60.68568866749688, 32.67741967621419}, 
          ImageSize -> {30.34284433374844, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {31., 17.}, PlotRange -> {{0., 30.34}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {3, 
       FormBox[
        GraphicsBox[{
          Thickness[0.052910052910052914`], 
          StyleBox[{
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 
             3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0,
              1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {
             1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIZIGYC4lYFdtUzU4Qd/oOAvLQDjD99JhDclHXYGWwV
8b9dCIM/A8S3lIbzd4Do4+IOwpWTSs6qCDqkgcAxUYeS5SUb/vXzwfmFID4/
Bwbffc3R5QwWUnD+dpB57NJwfmb+h9aTJioQ848IYfDB5j1TQTUfif+6eKvo
b29NBxNjIPjMCufblTjWnr7D6nAGBHjUHV7WPs4+n8PkYGazN2jaQRWHnKkJ
hRbFn+2fJC68ZrIewYfZPxMcLowO6HxYeML4D1zjHWddFIWY/4YDIr5TxCFC
NULm3B9eOD/47eWPMxiF4HxYfPRFdPszbhB3QI8vAHE3zOU=
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1,
               4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              1, 3, 3}, {1, 3, 3}}}, {{{10.9844, 7.856249999999999}, {10.9844,
               9.398439999999999}, {9.81406, 10.6297}, {8.428130000000001, 
              10.6297}, {6.993750000000002, 10.6297}, {5.857810000000001, 
              9.362499999999997}, {5.857810000000001, 7.856249999999999}, {
              5.857810000000001, 6.32813}, {7.0531299999999995`, 
              5.1812499999999995`}, {8.415629999999998, 
              5.1812499999999995`}, {9.825000000000001, 
              5.1812499999999995`}, {10.9844, 6.351559999999999}, {10.9844, 
              7.856249999999999}}, CompressedData["
1:eJxTTMoPSmViYGCQBGIQ7bG/VtZCXcXhTVtut9FteQcYvzei25/RQA7OnzET
CCylHdzXHF3O0KHsAOLO/CnhcAYE7ig5KOxasC91nZiDMQgcVnRIA4Fjog7V
93/cMr6tAOffd413nPVRHs5X/6TyctZJWQcNEN0p5rAj2Crif7qMQ/Dbyx9n
PJRwiFGNkDknI+2wHSTOLg3RLyjtMB1k/01ZOB/mfhg/HWT+NQU4H+wObyWI
e3tkHNYK6fClxyk7HOje12TyWNahhdd//ZRUFYh9f+Qd5ixS3vnnuIqDcOWk
krNXFOB8mP9g/Nuasmv+H1aChEekCoTOVIbYl60MD78HIHcEKsH5/0HgvIID
evgDAC1+rZc=
              "]}], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 
              1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {
              1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
              3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1,
               3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQBmIQzeO/fkpqhaFDahoQtMk7wPjK1x4FM5xRcqj/bVVw
LsLA4efb1wcslVUddBXlv+SI6cH5W/TyFjP+0Ybzp7S3Rl2+o+XQaeO5K22R
ssMW8x+HUk5pOcwEgU4EH6Y+JfaOG3OFugMDCDxQgfNZOLvkk/VUHPwuToz5
p6wJ59eB3OOh6eALEmdG8NNB7v+mBOe/qH2cff4NH5wvs1FsPtMCLodmXqAH
WRF8mH3ofLB7b7I7NLIc7TcU13A4fQYIeDgczGz2Bk1L1ITzz4BpLTj/+GGn
tZn7EPxakP0cOnD+nEXKO/8s14GbD+PD7P8PAvLacL4+KLyvaWHwYf6D8XcE
W0X8Py7uoK+1UviCi7bDl30ft6ZPE4OYZw+1b6eIg8f+WlmL47pwvjEIOBvA
+bD4f92W220ULemAnj4A0cDzBQ==
              "], CompressedData["
1:eJxTTMoPSmViYGAQAWIQ3R9cojK938AhNQ0I2uQdYPwv+z5uTb8m6SC7/IWH
Xr2+wxkQWCPqUPvbquDcCl04f+oE/iqz1zpw/oyZQGAJ5fuIOciA9O/XdmhV
YFc9YyLuEHBLuibRSNtBfteCfal+Eg76ivJfcq5pORzs3tdk4iwJ54PNmSkF
579ftF7hrIUSnF9+eJvrzLUIvjEIbFaC6JPUdtibX/N2pqiyw59vpQ/mXNR2
aAC5W0PF4XmW9rfpf3UcprS3Rl2eo+LQwuu/fspTXThfZl6c5ukN+nA+LDz+
g0C+kgN6eAEAP92SBQ==
              "]}]}, {
            Thickness[0.052910052910052914`]}, StripOnInput -> False]}, {
         ImageSize -> {37.80283935242839, 32.67741967621419}, 
          ImageSize -> {18.901419676214196`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {19., 17.}, PlotRange -> {{0., 18.9}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {4, 
       FormBox[
        GraphicsBox[{
          Thickness[0.06949270326615706], 
          StyleBox[{
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 
              3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1,
               3, 3}, {1, 3, 3}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGAwBmIQvSPYKuL/cimHVgV21TMlkg4wfsDbyx9nKMo4zAQD
SQw+TD2M/6Ytt9totxhUXAIiHinmoPFJ5eWsk+Jwvseao8sZfohi8INB5j+U
QJUHmgvjV9//ccv4twKcvye/5u1MVyU432VCs1CalbLDWiEdvvR7wg4Nv60K
zmmoONx3jXecZSjk8Kp4q+jv1yoQc7gFHCSmXuHMcFJ12N+9r8nkMTecfwYE
eFjgfFb9X1yXeP7YQ+xRhvOdQfZlKcH57xetVzi7Q9HhRe3j7PNr/tsbg0Cy
ooM6yP+cTA4wfsATz0umwSxwvgmI/swKcddpBL/08DbXmbFKcP4HkPkRyg5L
bi1/bNjMBOf7g8wTZoTzW8RrWTPdmKHhq+JgV+JYe/oOu8OcRco7/xxXceiP
6PZn3MAN58PCA8aPVo2QOXdHyCGcU6zd+L4ynA/zH4x/W1N2zf/DCnD3PACF
80YFBwYQaPhmD6YTZOF8iLwknF8Dsve1KDy8we7dKeIgs1FsPtMDTjjfHRTu
EgJwPjh+7YQcQkDpZaGYQ3oaEKgJQ8x5IwFRHyHsoLBrwb7UdWKQ8Lss4vBl
38et6d9EIPoeiqHxxeF8WPqHmC/qgJ4/AC++YaY=
              "], {{4.71563, 6.984380000000001}, {4.71563, 5.81406}, {
              3.8437499999999996`, 5.418749999999999}, {3.329690000000001, 
              5.418749999999999}, {2.7437500000000004`, 5.418749999999999}, {
              2.2546899999999996`, 5.85}, {2.2546899999999996`, 
              6.423439999999999}, {2.2546899999999996`, 7.999999999999999}, {
              4.285939999999999, 8.143750000000002}, {4.71563, 
              8.167189999999998}, {4.71563, 6.984380000000001}}}], 
            
            FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 
             1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1,
              3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIxIGYC4tQ0IGhTdjAxBgFRBxj/y76PW9OniTmEc4q1
G/9XhPP35te8nbkVkx+lGiFzbo8EnP88ceE1E31th3SQecdkHF4UbxX9/VoL
zq/5tCEg20rLAWwtswKcL1w5qeSsiYLD8V07etkEEHy/ixNj/j3WgPNh9sH4
MPeEvL38ccZDeTgfZh86H+bfGJA5MnIOVfd/3DL2FnVwntAslGalAOd323ju
SvuE4M8EgZWKcH41iL6tBOejhycA94iZ/g==
             "]], 
            
            FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 
             1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1,
              3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIxIGYC4v8gIK/lYGIMAqIOMP6XfR+3pk8Tc9ju0PTo
+AwNOP9p4sJrJv6Y/CjVCJlzeyTg/OcgWl/bYUp7a9TlPyoOL4q3iv5+rQXn
13zaEJBtBeXPUYPzWTi75JPPqTkc37Wjl00Awfe7ODHm32MNOB9mH4wPc88W
8x+HUroQfJh96HyYf+csUt75Z7mqQ9X9H7eMvUUdRHu8XrFcUYPz34Dc3a0O
5/96+/qApbMGnJ+Z/6H1ZIkmnI8engDME6eh
             "]]}, {
            Thickness[0.06949270326615706]}, StripOnInput -> False]}, {
         ImageSize -> {28.788622665006226`, 32.67741967621419}, 
          ImageSize -> {14.394311332503113`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {15., 17.}, PlotRange -> {{0., 14.39}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}}, Automatic}},
  GridLines->{{}, {-5, 5}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageMargins->0.,
  ImageSize->{686.89453125, Automatic},
  ImageSizeRaw->Automatic,
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0.5, 4.5}, {-3., 3.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.893146381494177*^9, {3.893146418864688*^9, 3.893146444839384*^9}, 
   3.89314648244594*^9, 3.893146514548499*^9, {3.893146653236618*^9, 
   3.893146664198625*^9}, 3.893146702292255*^9, {3.89314673776764*^9, 
   3.893146742927597*^9}, {3.8931468270475616`*^9, 3.893146885839986*^9}, {
   3.8931469465084143`*^9, 3.893146985143671*^9}, {3.893147112775894*^9, 
   3.893147134223918*^9}, 3.894956205575951*^9, 3.898155147107992*^9, 
   3.898155884723181*^9, 3.8981559992727957`*^9, 3.8981572140500402`*^9, 
   3.898685562929185*^9, {3.8987415437080307`*^9, 3.8987415970146837`*^9}, 
   3.898741931445558*^9, 3.8987419996925087`*^9, 3.898742434828495*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"38ff51e6-fad9-4316-816b-87bc02150c72"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
Evaluator->"Local",
WindowSize->{1224, 803},
WindowMargins->{{-273, Automatic}, {Automatic, -1093}},
TaggingRules->{"TryRealOnly" -> False},
FontSize->12,
FrontEndVersion->"13.1 for Mac OS X ARM (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"8f5a0dac-fd73-499c-b643-f9510cb42b97"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1484, 26, 104, "Text",ExpressionUUID->"bf2c5b5a-3efc-475f-8b29-f9bc0a5471c0"],
Cell[2045, 48, 201, 4, 30, "Input",ExpressionUUID->"ab5c806d-eaef-461d-bf95-2d5caedad650"],
Cell[CellGroupData[{
Cell[2271, 56, 457, 12, 68, "Section",ExpressionUUID->"a605a728-a200-4d16-835a-db110deed686"],
Cell[2731, 70, 2406, 45, 127, "Text",ExpressionUUID->"ca5197e0-d296-4d9c-aeea-ad72bdf01db6"],
Cell[5140, 117, 432, 8, 30, "Input",ExpressionUUID->"0d9c06e3-2fd6-4c69-a9b3-962de63f5268"],
Cell[CellGroupData[{
Cell[5597, 129, 181, 3, 54, "Subsection",ExpressionUUID->"fb390efb-c247-4567-a5d7-22225660e344"],
Cell[5781, 134, 235, 4, 35, "Text",ExpressionUUID->"cd33a584-9a25-4a7e-9439-1a16f090e91b"],
Cell[6019, 140, 822, 20, 115, "Input",ExpressionUUID->"70f5e27d-f3b3-4909-97bb-8992f77e7378"],
Cell[6844, 162, 415, 11, 35, "Text",ExpressionUUID->"d28f4318-2581-40cb-b2f3-8dfecfb2b5e5"],
Cell[7262, 175, 630, 18, 30, "Input",ExpressionUUID->"0c0a3fd2-a413-4277-b46c-a3ce31b5e483"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[7941, 199, 373, 7, 67, "Section",ExpressionUUID->"e5401407-91d7-4176-a065-71257ea8c48b"],
Cell[8317, 208, 555, 9, 58, "Text",ExpressionUUID->"2faac401-4915-44de-a69b-ed930c46e80e"],
Cell[8875, 219, 267, 5, 30, "Input",ExpressionUUID->"e71736bb-9989-485f-8df0-2c3c7c923ae1"],
Cell[9145, 226, 221, 5, 35, "Text",ExpressionUUID->"5bf84b90-f186-480d-8e0f-c222092d2959"],
Cell[9369, 233, 5479, 134, 199, "Input",ExpressionUUID->"11d9b21f-aced-43d3-9345-0783673d4e82"],
Cell[14851, 369, 163, 3, 35, "Text",ExpressionUUID->"7dd98824-9b3a-40f4-ba45-c2a1cb5085b1"],
Cell[15017, 374, 1337, 38, 73, "Input",ExpressionUUID->"1fd96ec3-160b-4806-ba4f-5398e5f33d56"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16391, 417, 184, 3, 67, "Section",ExpressionUUID->"c2ac23af-6d8f-443d-90a3-a5990d4b5d30"],
Cell[16578, 422, 232, 5, 52, "Input",ExpressionUUID->"edd7266a-0468-4cfe-a745-245bcc979f6c"],
Cell[16813, 429, 2408, 62, 178, "Input",ExpressionUUID->"6ae3a819-b4e3-4931-aedc-5ea8bce45ac0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19258, 496, 276, 4, 67, "Section",ExpressionUUID->"43d82526-8c64-405d-aea6-04334f5f6868"],
Cell[CellGroupData[{
Cell[19559, 504, 175, 3, 54, "Subsection",ExpressionUUID->"a7fbcc17-d564-478f-97eb-9004d56a2675"],
Cell[19737, 509, 184, 3, 35, "Text",ExpressionUUID->"6130bfcf-2ace-4d43-8c21-ec2e78e1f4a6"],
Cell[19924, 514, 605, 15, 30, "Input",ExpressionUUID->"8c524bd5-a328-4ec6-b216-e2e02db9ee76"],
Cell[20532, 531, 660, 13, 30, "Input",ExpressionUUID->"f9589edf-acb5-4fd6-b227-b6befcb6aff9"],
Cell[CellGroupData[{
Cell[21217, 548, 1080, 22, 136, "Input",ExpressionUUID->"1b1df405-accc-4de1-ae92-c37ddb7a3a17"],
Cell[22300, 572, 684, 12, 34, "Output",ExpressionUUID->"c6073acb-bcca-4426-93d2-5bd520880b49"],
Cell[22987, 586, 684, 12, 34, "Output",ExpressionUUID->"02b8a618-cf60-4c04-95ed-83e7f9ed7c72"],
Cell[23674, 600, 686, 12, 34, "Output",ExpressionUUID->"cbb10702-e124-4607-87eb-2c2b2f28eaf9"],
Cell[24363, 614, 686, 12, 34, "Output",ExpressionUUID->"b78e3aa1-4dde-4f03-9896-01998cbc3fbb"],
Cell[25052, 628, 686, 12, 34, "Output",ExpressionUUID->"8607c2ce-da8a-4211-b7db-ecf504ff0fd1"],
Cell[25741, 642, 682, 12, 34, "Output",ExpressionUUID->"ec8f3861-0783-4f34-bb0c-be887d40e76a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[26472, 660, 215, 4, 54, "Subsection",ExpressionUUID->"1d4f98a3-819f-40fb-9e51-2623fc0086e1"],
Cell[26690, 666, 350, 7, 35, "Text",ExpressionUUID->"c80352c3-8001-41de-827d-c273fabbf696"],
Cell[27043, 675, 619, 16, 30, "Input",ExpressionUUID->"e4d03241-5d42-4db0-80a0-93440db0ce1a"],
Cell[27665, 693, 498, 11, 30, "Input",ExpressionUUID->"b26523a9-82c1-4ed8-b605-ca92cd89b9ec"],
Cell[CellGroupData[{
Cell[28188, 708, 1067, 22, 136, "Input",ExpressionUUID->"d93ee30c-a7aa-45ee-8a27-8b828f124192"],
Cell[29258, 732, 619, 11, 34, "Output",ExpressionUUID->"c0dfe621-9866-4342-9c71-9e534b860952"],
Cell[29880, 745, 543, 10, 34, "Output",ExpressionUUID->"46888efc-750c-4615-9f11-90b9ae38242e"],
Cell[30426, 757, 541, 10, 34, "Output",ExpressionUUID->"3f571a90-4cfe-43a8-a14c-ce3dfdb12684"],
Cell[30970, 769, 541, 10, 34, "Output",ExpressionUUID->"cf7adc92-aac3-4573-853b-1daffd641fc7"],
Cell[31514, 781, 541, 10, 34, "Output",ExpressionUUID->"6105d2c2-e5a6-4f90-b7fa-3fea91efa9a3"],
Cell[32058, 793, 541, 10, 34, "Output",ExpressionUUID->"4b343286-682b-4c04-852a-2c7c221d1c06"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[32648, 809, 213, 4, 54, "Subsection",ExpressionUUID->"cd24c616-140c-4ecf-8bc4-97130c3e4080"],
Cell[32864, 815, 239, 4, 35, "Text",ExpressionUUID->"1079d7a9-90f8-48e8-90f6-c1c5ff1d2bc8"],
Cell[33106, 821, 463, 11, 30, "Input",ExpressionUUID->"da529398-9510-4421-8ada-1bfcee55d03e"],
Cell[33572, 834, 518, 11, 30, "Input",ExpressionUUID->"cad45ce7-115a-42f5-be4d-bb23fa693895"],
Cell[34093, 847, 2181, 63, 94, "Input",ExpressionUUID->"160ca8b9-96bd-48c4-9a8f-872b4517546d"],
Cell[36277, 912, 464, 9, 30, "Input",ExpressionUUID->"e341bb7f-576b-405f-9678-f22963b44398"],
Cell[CellGroupData[{
Cell[36766, 925, 1044, 22, 136, "Input",ExpressionUUID->"7baa7df4-e82c-4212-a458-f16053d9ee73"],
Cell[37813, 949, 511, 10, 34, "Output",ExpressionUUID->"dc971b8c-ae94-4875-9b1f-a3cc4bec83b1"],
Cell[38327, 961, 511, 10, 34, "Output",ExpressionUUID->"5c93d000-a282-4013-8ad6-b9fc00f9df88"],
Cell[38841, 973, 507, 10, 34, "Output",ExpressionUUID->"24154e76-20c2-4f23-9509-6355136addb9"],
Cell[39351, 985, 507, 10, 34, "Output",ExpressionUUID->"34715422-91bc-445c-a40a-d01bb70dfe82"],
Cell[39861, 997, 507, 10, 34, "Output",ExpressionUUID->"2c1f6c7b-d7c7-4403-b7c6-03f7e5de3871"],
Cell[40371, 1009, 509, 10, 34, "Output",ExpressionUUID->"124bafdb-0daa-478c-9a01-ebcc2f342c0a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[40929, 1025, 182, 3, 54, "Subsection",ExpressionUUID->"4daaaa25-8bf7-465c-8fef-7d9b120cb544"],
Cell[41114, 1030, 382, 8, 30, "Input",ExpressionUUID->"beb2ade2-a9af-40af-bcd6-8e8cb918cc85"],
Cell[CellGroupData[{
Cell[41521, 1042, 1071, 22, 136, "Input",ExpressionUUID->"c00dc816-953e-4c80-b45e-2ecf1b0bf219"],
Cell[42595, 1066, 583, 11, 34, "Output",ExpressionUUID->"72747340-19a5-4803-aca0-bc6c496354e3"],
Cell[43181, 1079, 505, 10, 34, "Output",ExpressionUUID->"88d76c18-7633-4338-84dc-776e5f287d38"],
Cell[43689, 1091, 507, 10, 34, "Output",ExpressionUUID->"08ff9d66-1598-4677-894a-bbdaf5be22f8"],
Cell[44199, 1103, 507, 10, 34, "Output",ExpressionUUID->"68fe492f-0a33-4eb3-9f1e-83e9bc04e639"],
Cell[44709, 1115, 505, 10, 34, "Output",ExpressionUUID->"4199a731-700f-44da-8f12-e95c86f2ad63"],
Cell[45217, 1127, 503, 10, 34, "Output",ExpressionUUID->"7e7932f5-7268-48c5-b3cd-cc24a00c36dd"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[45781, 1144, 158, 3, 67, "Section",ExpressionUUID->"e122ae83-ab45-49da-87ac-c29eefe32f84"],
Cell[45942, 1149, 358, 8, 52, "Input",ExpressionUUID->"c5fad795-28ea-485c-8fa0-bcefddd7e8cf"],
Cell[CellGroupData[{
Cell[46325, 1161, 159, 3, 54, "Subsection",ExpressionUUID->"5f429388-2a7d-4281-877a-c32577e1bef2"],
Cell[46487, 1166, 4753, 114, 304, "Input",ExpressionUUID->"60ab9c1b-ccf1-4fdb-9033-62a1e38d06c0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51277, 1285, 161, 3, 54, "Subsection",ExpressionUUID->"6fe491d3-0fca-4599-b653-ccc3a1895080"],
Cell[51441, 1290, 233, 5, 30, "Input",ExpressionUUID->"aa76d14a-310e-4b5c-819b-fd4cd3e83431"],
Cell[51677, 1297, 515, 11, 52, "Input",ExpressionUUID->"90c359a1-3aaf-477b-8682-52043c3d95eb"],
Cell[52195, 1310, 3346, 94, 115, "Input",ExpressionUUID->"2e4f993a-0072-4b8d-b9c4-9e2f69b5be63"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55578, 1409, 154, 3, 54, "Subsection",ExpressionUUID->"34818976-13ac-443b-891e-ae978e4c3c11"],
Cell[55735, 1414, 308, 6, 35, "Text",ExpressionUUID->"e03e4734-248c-42f2-bf61-3b264ca5405b"],
Cell[CellGroupData[{
Cell[56068, 1424, 297, 6, 30, "Input",ExpressionUUID->"75c0eb2b-79e3-4109-8536-4e60e463f84f"],
Cell[56368, 1432, 1078, 26, 34, "Output",ExpressionUUID->"2c6d61e2-a36b-47f5-b06d-1ae9ec4398db"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57483, 1463, 2245, 57, 115, "Input",ExpressionUUID->"98779b8c-1aa0-4ee1-b455-6f31ed70193c"],
Cell[59731, 1522, 58464, 1057, 580, "Output",ExpressionUUID->"38ff51e6-fad9-4316-816b-87bc02150c72"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/USMEFT.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
SparseArray[Automatic, {6, 6, 64}, 0, 
 {1, {{0, 355, 625, 840, 946, 1018, 1040}, {{1, 1}, {1, 3}, {1, 4}, {1, 5}, 
   {1, 6}, {1, 7}, {1, 8}, {1, 9}, {1, 10}, {1, 11}, {1, 12}, {1, 13}, {1, 
   14}, {1, 15}, {1, 16}, {1, 17}, {1, 18}, {1, 19}, {1, 20}, {1, 21}, {1, 
   22}, {1, 23}, {1, 24}, {1, 25}, {1, 26}, {1, 27}, {1, 28}, {1, 29}, {1, 
   30}, {1, 31}, {1, 32}, {1, 33}, {1, 34}, {1, 35}, {1, 36}, {1, 37}, {1, 
   38}, {1, 39}, {1, 40}, {1, 41}, {1, 42}, {1, 43}, {1, 44}, {1, 45}, {1, 
   46}, {1, 47}, {1, 48}, {1, 50}, {1, 51}, {1, 52}, {1, 54}, {1, 56}, {1, 
   57}, {1, 58}, {1, 59}, {1, 61}, {1, 62}, {1, 63}, {1, 64}, {2, 1}, {2, 2}, 
   {2, 3}, {2, 4}, {2, 5}, {2, 6}, {2, 7}, {2, 8}, {2, 9}, {2, 10}, {2, 11}, 
   {2, 12}, {2, 13}, {2, 14}, {2, 15}, {2, 16}, {2, 17}, {2, 18}, {2, 19}, 
   {2, 20}, {2, 21}, {2, 22}, {2, 23}, {2, 24}, {2, 25}, {2, 26}, {2, 27}, 
   {2, 28}, {2, 29}, {2, 30}, {2, 31}, {2, 32}, {2, 33}, {2, 34}, {2, 35}, 
   {2, 36}, {2, 37}, {2, 38}, {2, 39}, {2, 40}, {2, 41}, {2, 42}, {2, 43}, 
   {2, 44}, {2, 45}, {2, 46}, {2, 47}, {2, 48}, {2, 50}, {2, 51}, {2, 52}, 
   {2, 54}, {2, 56}, {2, 57}, {2, 58}, {2, 59}, {2, 61}, {2, 62}, {2, 63}, 
   {2, 64}, {3, 1}, {3, 3}, {3, 4}, {3, 5}, {3, 6}, {3, 7}, {3, 8}, {3, 9}, 
   {3, 10}, {3, 11}, {3, 12}, {3, 13}, {3, 14}, {3, 15}, {3, 16}, {3, 17}, 
   {3, 18}, {3, 19}, {3, 20}, {3, 21}, {3, 22}, {3, 23}, {3, 24}, {3, 25}, 
   {3, 26}, {3, 27}, {3, 28}, {3, 29}, {3, 30}, {3, 31}, {3, 32}, {3, 33}, 
   {3, 34}, {3, 35}, {3, 36}, {3, 37}, {3, 38}, {3, 39}, {3, 40}, {3, 41}, 
   {3, 42}, {3, 43}, {3, 44}, {3, 45}, {3, 46}, {3, 47}, {3, 48}, {3, 50}, 
   {3, 51}, {3, 52}, {3, 54}, {3, 56}, {3, 57}, {3, 58}, {3, 59}, {3, 61}, 
   {3, 62}, {3, 63}, {3, 64}, {4, 1}, {4, 3}, {4, 4}, {4, 5}, {4, 6}, {4, 7}, 
   {4, 8}, {4, 9}, {4, 10}, {4, 11}, {4, 12}, {4, 13}, {4, 14}, {4, 15}, {4, 
   16}, {4, 17}, {4, 18}, {4, 19}, {4, 20}, {4, 21}, {4, 22}, {4, 23}, {4, 
   24}, {4, 25}, {4, 26}, {4, 27}, {4, 28}, {4, 29}, {4, 30}, {4, 31}, {4, 
   32}, {4, 33}, {4, 34}, {4, 35}, {4, 36}, {4, 37}, {4, 38}, {4, 39}, {4, 
   40}, {4, 41}, {4, 42}, {4, 43}, {4, 44}, {4, 45}, {4, 46}, {4, 47}, {4, 
   48}, {4, 50}, {4, 51}, {4, 52}, {4, 54}, {4, 56}, {4, 57}, {4, 58}, {4, 
   59}, {4, 61}, {4, 62}, {4, 63}, {4, 64}, {5, 1}, {5, 3}, {5, 4}, {5, 5}, 
   {5, 6}, {5, 7}, {5, 8}, {5, 9}, {5, 10}, {5, 11}, {5, 12}, {5, 13}, {5, 
   14}, {5, 15}, {5, 16}, {5, 17}, {5, 18}, {5, 19}, {5, 20}, {5, 21}, {5, 
   22}, {5, 23}, {5, 24}, {5, 25}, {5, 26}, {5, 27}, {5, 28}, {5, 29}, {5, 
   30}, {5, 31}, {5, 32}, {5, 33}, {5, 34}, {5, 35}, {5, 36}, {5, 37}, {5, 
   38}, {5, 39}, {5, 40}, {5, 41}, {5, 42}, {5, 43}, {5, 44}, {5, 45}, {5, 
   46}, {5, 47}, {5, 48}, {5, 50}, {5, 51}, {5, 52}, {5, 54}, {5, 56}, {5, 
   57}, {5, 58}, {5, 59}, {5, 61}, {5, 62}, {5, 63}, {5, 64}, {6, 1}, {6, 3}, 
   {6, 4}, {6, 5}, {6, 6}, {6, 7}, {6, 8}, {6, 9}, {6, 10}, {6, 11}, {6, 12}, 
   {6, 13}, {6, 14}, {6, 15}, {6, 16}, {6, 17}, {6, 18}, {6, 19}, {6, 20}, 
   {6, 21}, {6, 22}, {6, 23}, {6, 24}, {6, 25}, {6, 26}, {6, 27}, {6, 28}, 
   {6, 29}, {6, 30}, {6, 31}, {6, 32}, {6, 33}, {6, 34}, {6, 35}, {6, 36}, 
   {6, 37}, {6, 38}, {6, 39}, {6, 40}, {6, 41}, {6, 42}, {6, 43}, {6, 44}, 
   {6, 45}, {6, 46}, {6, 47}, {6, 48}, {6, 50}, {6, 51}, {6, 52}, {6, 54}, 
   {6, 56}, {6, 57}, {6, 58}, {6, 59}, {6, 61}, {6, 62}, {6, 63}, {6, 64}, 
   {2, 2}, {2, 3}, {2, 4}, {2, 5}, {2, 7}, {2, 8}, {2, 9}, {2, 10}, {2, 11}, 
   {2, 12}, {2, 13}, {2, 14}, {2, 15}, {2, 16}, {2, 17}, {2, 18}, {2, 19}, 
   {2, 20}, {2, 21}, {2, 22}, {2, 23}, {2, 24}, {2, 25}, {2, 26}, {2, 27}, 
   {2, 28}, {2, 29}, {2, 30}, {2, 31}, {2, 32}, {2, 33}, {2, 34}, {2, 35}, 
   {2, 36}, {2, 37}, {2, 38}, {2, 39}, {2, 40}, {2, 42}, {2, 45}, {2, 48}, 
   {2, 50}, {2, 51}, {2, 52}, {2, 54}, {2, 56}, {2, 57}, {2, 58}, {2, 59}, 
   {2, 61}, {2, 62}, {2, 63}, {2, 64}, {3, 2}, {3, 3}, {3, 4}, {3, 5}, {3, 
   7}, {3, 8}, {3, 9}, {3, 10}, {3, 11}, {3, 12}, {3, 13}, {3, 14}, {3, 15}, 
   {3, 16}, {3, 17}, {3, 18}, {3, 19}, {3, 20}, {3, 21}, {3, 22}, {3, 23}, 
   {3, 24}, {3, 25}, {3, 26}, {3, 27}, {3, 28}, {3, 29}, {3, 30}, {3, 31}, 
   {3, 32}, {3, 33}, {3, 34}, {3, 35}, {3, 36}, {3, 37}, {3, 38}, {3, 39}, 
   {3, 40}, {3, 41}, {3, 42}, {3, 43}, {3, 44}, {3, 45}, {3, 46}, {3, 47}, 
   {3, 48}, {3, 50}, {3, 51}, {3, 52}, {3, 54}, {3, 56}, {3, 57}, {3, 58}, 
   {3, 59}, {3, 62}, {3, 64}, {4, 2}, {4, 3}, {4, 4}, {4, 5}, {4, 6}, {4, 7}, 
   {4, 8}, {4, 9}, {4, 10}, {4, 11}, {4, 12}, {4, 13}, {4, 14}, {4, 15}, {4, 
   16}, {4, 17}, {4, 18}, {4, 19}, {4, 20}, {4, 21}, {4, 22}, {4, 23}, {4, 
   24}, {4, 25}, {4, 26}, {4, 27}, {4, 28}, {4, 29}, {4, 30}, {4, 31}, {4, 
   32}, {4, 33}, {4, 34}, {4, 35}, {4, 36}, {4, 37}, {4, 38}, {4, 39}, {4, 
   40}, {4, 42}, {4, 45}, {4, 48}, {4, 50}, {4, 51}, {4, 52}, {4, 54}, {4, 
   56}, {4, 57}, {4, 58}, {4, 59}, {4, 61}, {4, 62}, {4, 63}, {4, 64}, {5, 
   2}, {5, 3}, {5, 4}, {5, 5}, {5, 7}, {5, 8}, {5, 9}, {5, 10}, {5, 11}, {5, 
   12}, {5, 13}, {5, 14}, {5, 15}, {5, 16}, {5, 17}, {5, 18}, {5, 19}, {5, 
   20}, {5, 21}, {5, 22}, {5, 23}, {5, 24}, {5, 25}, {5, 26}, {5, 27}, {5, 
   28}, {5, 29}, {5, 30}, {5, 31}, {5, 32}, {5, 33}, {5, 34}, {5, 35}, {5, 
   36}, {5, 37}, {5, 38}, {5, 39}, {5, 40}, {5, 42}, {5, 43}, {5, 45}, {5, 
   48}, {5, 50}, {5, 51}, {5, 52}, {5, 54}, {5, 56}, {5, 57}, {5, 58}, {5, 
   59}, {5, 61}, {5, 62}, {5, 63}, {5, 64}, {6, 2}, {6, 3}, {6, 4}, {6, 5}, 
   {6, 7}, {6, 8}, {6, 9}, {6, 10}, {6, 11}, {6, 12}, {6, 13}, {6, 14}, {6, 
   15}, {6, 16}, {6, 17}, {6, 18}, {6, 19}, {6, 20}, {6, 21}, {6, 22}, {6, 
   23}, {6, 24}, {6, 25}, {6, 26}, {6, 27}, {6, 28}, {6, 29}, {6, 30}, {6, 
   32}, {6, 33}, {6, 34}, {6, 35}, {6, 36}, {6, 37}, {6, 38}, {6, 39}, {6, 
   40}, {6, 42}, {6, 45}, {6, 46}, {6, 48}, {6, 50}, {6, 51}, {6, 52}, {6, 
   54}, {6, 56}, {6, 57}, {6, 58}, {6, 59}, {6, 61}, {6, 62}, {6, 63}, {6, 
   64}, {3, 3}, {3, 4}, {3, 5}, {3, 7}, {3, 9}, {3, 10}, {3, 13}, {3, 14}, 
   {3, 15}, {3, 16}, {3, 17}, {3, 18}, {3, 19}, {3, 20}, {3, 21}, {3, 22}, 
   {3, 23}, {3, 24}, {3, 25}, {3, 26}, {3, 27}, {3, 28}, {3, 29}, {3, 30}, 
   {3, 31}, {3, 32}, {3, 33}, {3, 34}, {3, 35}, {3, 36}, {3, 37}, {3, 38}, 
   {3, 39}, {3, 40}, {3, 41}, {3, 42}, {3, 43}, {3, 44}, {3, 45}, {3, 46}, 
   {3, 47}, {3, 48}, {3, 50}, {3, 51}, {3, 52}, {3, 54}, {3, 56}, {3, 57}, 
   {3, 58}, {3, 59}, {3, 61}, {3, 62}, {3, 63}, {3, 64}, {4, 3}, {4, 4}, {4, 
   5}, {4, 6}, {4, 7}, {4, 9}, {4, 10}, {4, 11}, {4, 12}, {4, 13}, {4, 14}, 
   {4, 15}, {4, 16}, {4, 17}, {4, 18}, {4, 19}, {4, 20}, {4, 21}, {4, 22}, 
   {4, 23}, {4, 24}, {4, 25}, {4, 26}, {4, 27}, {4, 28}, {4, 29}, {4, 30}, 
   {4, 31}, {4, 32}, {4, 33}, {4, 34}, {4, 35}, {4, 36}, {4, 37}, {4, 38}, 
   {4, 39}, {4, 40}, {4, 41}, {4, 42}, {4, 43}, {4, 44}, {4, 45}, {4, 46}, 
   {4, 47}, {4, 48}, {4, 50}, {4, 51}, {4, 52}, {4, 54}, {4, 56}, {4, 57}, 
   {4, 58}, {4, 59}, {4, 61}, {4, 62}, {4, 63}, {4, 64}, {5, 3}, {5, 4}, {5, 
   5}, {5, 7}, {5, 9}, {5, 10}, {5, 13}, {5, 14}, {5, 15}, {5, 16}, {5, 17}, 
   {5, 18}, {5, 19}, {5, 20}, {5, 21}, {5, 22}, {5, 23}, {5, 24}, {5, 25}, 
   {5, 26}, {5, 27}, {5, 28}, {5, 29}, {5, 30}, {5, 31}, {5, 32}, {5, 33}, 
   {5, 34}, {5, 35}, {5, 36}, {5, 37}, {5, 38}, {5, 39}, {5, 40}, {5, 41}, 
   {5, 42}, {5, 43}, {5, 44}, {5, 45}, {5, 46}, {5, 47}, {5, 48}, {5, 50}, 
   {5, 51}, {5, 52}, {5, 54}, {5, 56}, {5, 57}, {5, 58}, {5, 59}, {5, 61}, 
   {5, 62}, {5, 63}, {5, 64}, {6, 3}, {6, 4}, {6, 5}, {6, 7}, {6, 9}, {6, 
   10}, {6, 13}, {6, 14}, {6, 15}, {6, 16}, {6, 17}, {6, 18}, {6, 19}, {6, 
   20}, {6, 21}, {6, 22}, {6, 23}, {6, 24}, {6, 25}, {6, 26}, {6, 27}, {6, 
   28}, {6, 29}, {6, 30}, {6, 31}, {6, 33}, {6, 37}, {6, 38}, {6, 39}, {6, 
   40}, {6, 41}, {6, 42}, {6, 43}, {6, 44}, {6, 45}, {6, 46}, {6, 47}, {6, 
   48}, {6, 50}, {6, 51}, {6, 52}, {6, 54}, {6, 56}, {6, 57}, {6, 58}, {6, 
   59}, {6, 61}, {6, 62}, {6, 63}, {6, 64}, {4, 3}, {4, 4}, {4, 5}, {4, 10}, 
   {4, 11}, {4, 14}, {4, 15}, {4, 16}, {4, 17}, {4, 18}, {4, 19}, {4, 20}, 
   {4, 21}, {4, 22}, {4, 23}, {4, 24}, {4, 25}, {4, 26}, {4, 27}, {4, 29}, 
   {4, 30}, {4, 31}, {4, 32}, {4, 33}, {4, 34}, {4, 35}, {4, 36}, {4, 37}, 
   {4, 38}, {4, 39}, {4, 42}, {4, 62}, {4, 63}, {5, 3}, {5, 4}, {5, 5}, {5, 
   10}, {5, 11}, {5, 14}, {5, 15}, {5, 16}, {5, 17}, {5, 18}, {5, 19}, {5, 
   20}, {5, 21}, {5, 22}, {5, 23}, {5, 24}, {5, 25}, {5, 26}, {5, 27}, {5, 
   29}, {5, 30}, {5, 31}, {5, 32}, {5, 33}, {5, 34}, {5, 35}, {5, 36}, {5, 
   37}, {5, 38}, {5, 39}, {5, 42}, {5, 43}, {5, 54}, {5, 62}, {5, 63}, {6, 
   3}, {6, 4}, {6, 5}, {6, 10}, {6, 11}, {6, 14}, {6, 15}, {6, 16}, {6, 17}, 
   {6, 18}, {6, 19}, {6, 20}, {6, 21}, {6, 22}, {6, 23}, {6, 24}, {6, 25}, 
   {6, 26}, {6, 27}, {6, 29}, {6, 30}, {6, 31}, {6, 32}, {6, 33}, {6, 34}, 
   {6, 35}, {6, 36}, {6, 37}, {6, 38}, {6, 39}, {6, 42}, {6, 46}, {6, 52}, 
   {6, 58}, {6, 59}, {6, 62}, {6, 63}, {6, 64}, {5, 3}, {5, 4}, {5, 5}, {5, 
   10}, {5, 14}, {5, 15}, {5, 16}, {5, 17}, {5, 18}, {5, 19}, {5, 20}, {5, 
   21}, {5, 22}, {5, 23}, {5, 24}, {5, 25}, {5, 26}, {5, 27}, {5, 29}, {5, 
   30}, {5, 31}, {5, 32}, {5, 33}, {5, 34}, {5, 35}, {5, 36}, {5, 37}, {5, 
   38}, {5, 39}, {5, 42}, {5, 43}, {5, 54}, {5, 62}, {5, 63}, {6, 3}, {6, 4}, 
   {6, 5}, {6, 10}, {6, 14}, {6, 15}, {6, 16}, {6, 17}, {6, 18}, {6, 19}, {6, 
   20}, {6, 21}, {6, 22}, {6, 23}, {6, 24}, {6, 25}, {6, 26}, {6, 27}, {6, 
   29}, {6, 30}, {6, 32}, {6, 33}, {6, 34}, {6, 35}, {6, 36}, {6, 37}, {6, 
   38}, {6, 39}, {6, 42}, {6, 43}, {6, 46}, {6, 52}, {6, 54}, {6, 58}, {6, 
   59}, {6, 62}, {6, 63}, {6, 64}, {6, 3}, {6, 4}, {6, 5}, {6, 10}, {6, 14}, 
   {6, 15}, {6, 16}, {6, 17}, {6, 18}, {6, 19}, {6, 21}, {6, 22}, {6, 23}, 
   {6, 24}, {6, 25}, {6, 26}, {6, 27}, {6, 46}, {6, 52}, {6, 58}, {6, 59}, 
   {6, 64}}}, {-0.061789313080325425*t + 0.001727856376071871*t^2 - 
    0.00012516687259774326*t^3 - 8.623219285076654*^-6*t^4 - 
    2.8288600272719744*^-7*t^5, 0.00007081889928484228*t + 
    0.00012027442861895453*t^2 + 0.000034344809530792*t^3 - 
    7.191119776747778*^-7*t^4 - 1.0205281043201941*^-7*t^5, 
   -5.236161440251184*^-7*t - 6.114075373371338*^-7*t^2 + 
    0.000012345609698559251*t^3 + 7.309985362715336*^-7*t^4 + 
    2.0779727972339395*^-8*t^5, -3.040346485036461*^-6*t - 
    4.379610674322382*^-6*t^2 + 0.00002562313469014474*t^3 + 
    1.7195876918264693*^-6*t^4 + 5.26422151072134*^-8*t^5, 
   -0.00001146964662059654*t - 0.000018199386724761636*t^2 + 
    0.00005949393529722964*t^3 + 3.5768739872370144*^-6*t^4 + 
    1.1076990988371866*^-7*t^5, -0.00003832154410482162*t - 
    0.000044115307042123186*t^2 - 0.000016301704509377525*t^3 - 
    2.3280976207771574*^-6*t^4 - 1.2110088987916055*^-7*t^5, 
   4.189214210725533*^-6*t + 3.253514134500869*^-6*t^2 + 
    7.729515994161275*^-7*t^3 + 1.9759153673279904*^-7*t^4 + 
    9.856229630549735*^-9*t^5, -7.6235789172840565*^-6*t - 
    5.913012015463452*^-6*t^2 - 1.3976384506919729*^-6*t^3 - 
    3.5689239672833576*^-7*t^4 - 1.788452130653482*^-8*t^5, 
   -0.0002940824666821211*t + 0.000847352968781231*t^2 + 
    0.0005725172840130447*t^3 + 0.00004996725024675663*t^4 + 
    1.8179309329165093*^-6*t^5, 0.00005502869132305299*t - 
    0.006983181522039775*t^2 - 0.00020285590375901678*t^3 - 
    0.000012731995061330946*t^4 - 3.9773131143490467*^-7*t^5, 
   7.037826961254351*^-6*t + 0.000011146209185081601*t^2 - 
    0.000024707811315708855*t^3 - 1.7466342089905088*^-6*t^4 - 
    5.7569190183656594*^-8*t^5, 6.475159803640842*^-6*t + 
    0.000010256087838328033*t^2 - 0.0000225621668748156*t^3 - 
    1.5922513335066726*^-6*t^4 - 5.251747711353961*^-8*t^5, 
   0.00001834044793373008*t + 0.000021375945878117958*t^2 + 
    8.059231667440533*^-6*t^3 + 1.1805517876941176*^-6*t^4 + 
    6.137338205602951*^-8*t^5, 0.000018341881538791603*t + 
    0.000021377582164140075*t^2 + 8.059828125022255*^-6*t^3 + 
    1.1806356865512442*^-6*t^4 + 6.137780411392761*^-8*t^5, 
   7.176540911857925*^-6*t + 6.129969945796024*^-6*t^2 + 
    1.489704404250143*^-6*t^3 + 2.3504269741587834*^-7*t^4 + 
    1.1826272422757769*^-8*t^5, 7.17648639138003*^-6*t + 
    6.1299209853008176*^-6*t^2 + 1.4896861444706266*^-6*t^3 + 
    2.3503746427796729*^-7*t^4 + 1.1826068912323777*^-8*t^5, 
   0.000038095786361687416*t + 0.00004437667263439874*t^2 + 
    0.000016716582976903524*t^3 + 2.4462068805560385*^-6*t^4 + 
    1.2719966079897496*^-7*t^5, 0.00003809333808076751*t + 
    0.000044373880411506005*t^2 + 0.00001671556648300948*t^3 + 
    2.446064131578652*^-6*t^4 + 1.271921328133563*^-7*t^5, 
   -4.770767172035829*^-6*t - 4.26848002797201*^-6*t^2 + 
    0.000010322129132343975*t^3 + 8.789314450481977*^-7*t^4 + 
    3.1483024178312267*^-8*t^5, 4.802900236751612*^-6*t + 
    0.00021054679397807422*t^2 - 4.083332361290436*^-7*t^3 - 
    3.965115567616581*^-7*t^4 - 1.9445649693988673*^-8*t^5, 
   -3.0598000509297744*^-7*t + 0.000029210117818781335*t^2 + 
    8.606896412050515*^-7*t^3 + 6.0366352365479*^-8*t^4 + 
    2.0262778849066292*^-9*t^5, -8.544884745386198*^-6*t - 
    0.0001834695366041554*t^2 + 0.000017270440902590142*t^3 + 
    1.5161641314673885*^-6*t^4 + 5.508921621708244*^-8*t^5, 
   4.607147408218395*^-6*t + 0.000019431412791015404*t^2 - 
    0.000010087600500859796*t^3 - 8.545464139309726*^-7*t^4 - 
    3.0544553731111565*^-8*t^5, -0.000013043011195468506*t - 
    0.0004091995217287816*t^2 + 0.000017525190080740626*t^3 + 
    1.891110030814261*^-6*t^4 + 7.354797075007313*^-8*t^5, 
   4.757688191808643*^-6*t + 1.576748590607525*^-6*t^2 - 
    0.00001042912277948903*t^3 - 8.804242863015872*^-7*t^4 - 
    3.145746466156616*^-8*t^5, 4.7582883408915796*^-6*t + 
    1.6914744889386874*^-6*t^2 - 0.000010441628325453088*t^3 - 
    8.810219293706194*^-7*t^4 - 3.1473520861622375*^-8*t^5, 
   0.000030440085273726783*t + 0.00003549722516824957*t^2 + 
    0.000013395338641982887*t^3 + 1.9647225128729343*^-6*t^4 + 
    1.0221923366245728*^-7*t^5, 0.006279752037655366*t + 
    7.953071635184272*^-6*t^2 + 0.0000222287856657806*t^3 + 
    1.6287389465292*^-6*t^4 + 5.5118513508915056*^-8*t^5, 
   -5.647684814324065*^-7*t + 0.000012250186919989906*t^2 + 
    2.137824500298572*^-6*t^3 + 1.4093117660344325*^-7*t^4 + 
    4.549841518656747*^-9*t^5, 0.006280815705531443*t - 
    0.00009175882329903664*t^2 + 0.000019171301571347606*t^3 + 
    1.4012507405421215*^-6*t^4 + 4.748239290832251*^-8*t^5, 
   0.012560110867061646*t - 0.00010979551032329747*t^2 + 
    0.00004136340991893033*t^3 + 3.067061949345873*^-6*t^4 + 
    1.0445351706659608*^-7*t^5, 0.00836551014570635*t + 
    0.0002467205463249634*t^2 + 0.00005486296932549138*t^3 + 
    3.915684890437742*^-6*t^4 + 1.3073964236752462*^-7*t^5, 
   0.05024223579451539*t - 0.0005992494820926445*t^2 + 
    0.00016064144365801115*t^3 + 0.000011889644247657667*t^4 + 
    4.05073762671792*^-7*t^5, 0.050242231793400864*t - 
    0.0005992557560262374*t^2 + 0.00016064395201848222*t^3 + 
    0.000011890351415682782*t^4 + 4.0510129965473465*^-7*t^5, 
   0.05027006479868095*t - 0.002897818095282008*t^2 + 
    0.00007442353767175911*t^3 + 6.060043975354804*^-6*t^4 + 
    2.1495065635734952*^-7*t^5, 0.05027153383050989*t - 
    0.0028981899291040587*t^2 + 0.00007658175596089384*t^3 + 
    6.010392712961792*^-6*t^4 + 2.104830468266767*^-7*t^5, 
   0.050271386024141586*t - 0.0028572413616272207*t^2 + 
    0.00007573986299223493*t^3 + 6.012334078049422*^-6*t^4 + 
    2.1089712968531493*^-7*t^5, 0.05027139108832837*t - 
    0.0028576882813063356*t^2 + 0.000075635180383202*t^3 + 
    6.008404082827197*^-6*t^4 + 2.1080142519790336*^-7*t^5, 
   1.548521071348917*^-7*t - 0.00001182191603412371*t^2 - 
    4.821273570001522*^-7*t^3 - 3.397703410288561*^-8*t^4 - 
    1.1314334121666751*^-9*t^5, -9.689940165071075*^-8*t + 
    0.000011914804739364428*t^2 + 5.255557512720734*^-7*t^3 + 
    2.9228906816436277*^-8*t^4 + 8.754401681455582*^-10*t^5, 
   1.9682487638572567*^-7*t - 5.7206648552885505*^-6*t^2 - 
    3.5880653551640443*^-7*t^3 - 3.4851975124951285*^-8*t^4 - 
    1.2719854098207525*^-9*t^5, -9.690156562194277*^-8*t + 
    0.000011914800270092442*t^2 + 5.255245562854654*^-7*t^3 + 
    2.9225813847741043*^-8*t^4 + 8.753635355260635*^-10*t^5, 
   -9.806572849429344*^-6*t - 0.000012350609910061553*t^2 - 
    5.248982207538328*^-6*t^3 - 8.979121164547646*^-7*t^4 - 
    5.190152575259771*^-8*t^5, 1.1215243233379937*^-7*t - 
    5.8555705778869475*^-6*t^2 - 2.5258898509179416*^-7*t^3 - 
    2.128435613395945*^-8*t^4 - 7.506259167941459*^-10*t^5, 
   -9.806452982789656*^-6*t - 0.000012350459481869963*t^2 - 
    5.248918655337083*^-6*t^3 - 8.979013517750971*^-7*t^4 - 
    5.190091408688093*^-8*t^5, 3.0174236479129897*^-7*t - 
    0.000023656440050703923*t^2 - 8.93906220568882*^-7*t^3 - 
    6.540657370436725*^-8*t^4 - 2.1892499231188764*^-9*t^5, 
   -3.9496392854250517*^-7*t + 0.00002941914551051643*t^2 + 
    1.4310087897606813*^-6*t^3 + 9.617929158571087*^-8*t^4 + 
    3.0994470073456794*^-9*t^5, -4.748624919565398*^-8*t + 
    5.958908456342836*^-6*t^2 + 2.539205780280098*^-7*t^3 + 
    1.4229016229579753*^-8*t^4 + 4.2691239552116385*^-10*t^5, 
   -0.000010035434230074154*t - 0.000012637742283158677*t^2 - 
    5.370231425036121*^-6*t^3 - 9.184335273337587*^-7*t^4 - 
    5.306596887125851*^-8*t^5, -0.000010034768194083688*t - 
    0.000012636904316614583*t^2 - 5.3698758971232985*^-6*t^3 - 
    9.183728798929202*^-7*t^4 - 5.306248016473489*^-8*t^5, 
   -4.7486953321606944*^-8*t + 5.9589068112533485*^-6*t^2 + 
    2.539053416269427*^-7*t^3 + 1.4227387121959908*^-8*t^4 + 
    4.268710520660656*^-10*t^5, 0.000018858455620550018*t + 
    0.000023754287108593142*t^2 + 0.000010098033653063775*t^3 + 
    1.7281180382859783*^-6*t^4 + 9.995941370802452*^-8*t^5, 
   0.000016709145590182304*t + 0.00001948887229314167*t^2 + 
    7.356612846154772*^-6*t^3 + 1.0793932802655274*^-6*t^4 + 
    5.615244323831506*^-8*t^5, 0.00001885846963731895*t + 
    0.000023754304691259368*t^2 + 0.0000100980410757067*t^3 + 
    1.728119293971692*^-6*t^4 + 9.99594848997062*^-8*t^5, 
   0.000030440063864567917*t + 0.000035497200670743344*t^2 + 
    0.000013395329676096521*t^3 + 1.964721246035359*^-6*t^4 + 
    1.0221916716587984*^-7*t^5, -0.00003533466411196874*t - 
    0.000033244291533445966*t^2 - 9.27754670286159*^-6*t^3 - 
    1.2448699018508555*^-6*t^4 - 6.03031795612643*^-8*t^5, 
   -4.2632450907007283*^-7*t + 0.000029368725216133396*t^2 + 
    1.398593681749124*^-6*t^3 + 9.821469776730205*^-8*t^4 + 
    3.2242262026771996*^-9*t^5, -0.00003399284639310412*t - 
    0.00003206561699964089*t^2 - 8.987639007226475*^-6*t^3 - 
    1.2059086724920729*^-6*t^4 - 5.834636180634432*^-8*t^5, 
   -0.000010034755759092761*t - 0.000012636888706219855*t^2 - 
    5.36986929859537*^-6*t^3 - 9.183717612155562*^-7*t^4 - 
    5.306241650021271*^-8*t^5, -3.879526376048039*^-9*t + 
    1.0619665765047809*^-9*t^2 - 5.288908222264365*^-8*t^3 - 
    2.7430432938281994*^-9*t^4, 2.252189822807529*^-8*t + 
    3.557291143121745*^-8*t^2 - 5.768749341433704*^-8*t^3 - 
    4.749202478117097*^-9*t^4 - 1.6513093469522397*^-10*t^5, 
   4.308586275066946*^-6*t + 7.138448377320087*^-6*t^2 + 
    4.810844132114111*^-6*t^3 + 4.2984298219720855*^-9*t^4 - 
    6.913524233707435*^-9*t^5, 8.71436724866976*^-7*t + 
    1.406279452894665*^-6*t^2 + 9.251019445833637*^-7*t^3 - 
    3.3167206825927237*^-8*t^4 - 2.7479445131768934*^-9*t^5, 
   1.8903116926401875*^-6*t + 3.0709379424744895*^-6*t^2 + 
    2.0057795207760276*^-6*t^3 - 5.1129531767734717*^-8*t^4 - 
    5.27436418959698*^-9*t^5, -1.1972491926258801*^-7*t - 
    1.9388510740625165*^-7*t^2 + 3.5098503519581976*^-6*t^3 + 
    1.1111477355278564*^-7*t^4 + 2.4603648550213534*^-9*t^5, 
   0.00003023462838280718*t + 0.000031603710326224905*t^2 + 
    0.000010241245238285875*t^3 + 1.3466817813636893*^-6*t^4 + 
    6.261012292800829*^-8*t^5, -6.0300939818579895*^-6*t - 
    6.136040344153767*^-6*t^2 + 2.2563388295962413*^-6*t^3 + 
    1.2316032890954967*^-7*t^4 + 2.059500415793368*^-9*t^5, 
   9.737152374183805*^-6*t + 9.272659602312625*^-6*t^2 - 
    9.220857513837354*^-7*t^3 + 2.805639201659486*^-8*t^4 + 
    4.97903290708178*^-9*t^5, -0.000013283592074757062*t - 
    0.000023311296769447105*t^2 + 0.00004376924692209751*t^3 + 
    3.5297930887673415*^-6*t^4 + 1.21547925034454*^-7*t^5, 
   0.000034838799165611*t - 0.00032181639165101663*t^2 + 
    0.000017511877529654704*t^3 + 2.3563544726775785*^-6*t^4 + 
    1.1877421032591317*^-7*t^5, 0.000013044253454793427*t - 
    0.0005832090508212854*t^2 - 0.000048568415832607144*t^3 - 
    3.249768818521506*^-6*t^4 - 1.0488764999882643*^-7*t^5, 
   -0.000013873999609524292*t - 0.000017442845891094078*t^2 - 
    8.823085030248024*^-6*t^3 - 1.3392580645451385*^-6*t^4 - 
    7.555352350898776*^-8*t^5, -0.00002159300998442076*t - 
    0.000024156664914256853*t^2 - 8.735767108665767*^-6*t^3 - 
    1.2870216943211558*^-6*t^4 - 6.673154795434602*^-8*t^5, 
   -0.00002159481951479279*t - 0.000024158606170740645*t^2 - 
    8.736448737094999*^-6*t^3 - 1.2871283552084323*^-6*t^4 - 
    6.673699203535305*^-8*t^5, -7.212050192277817*^-6*t - 
    6.1909328498712*^-6*t^2 - 1.9191089951902115*^-6*t^3 - 
    2.501824211126476*^-7*t^4 - 1.2107564415649994*^-8*t^5, 
   -7.211974848813636*^-6*t - 6.19085366940939*^-6*t^2 - 
    1.9190747838087577*^-6*t^3 - 2.5018496256179194*^-7*t^4 - 
    1.2107646284042038*^-8*t^5, -0.00007649468252710878*t - 
    0.00008561147366954081*t^2 - 0.00003096901128487796*t^3 - 
    4.560344402351583*^-6*t^4 - 2.3646835489131094*^-7*t^5, 
   -0.00007640805146232766*t - 0.00008551463629878701*t^2 - 
    0.00003093400973245044*t^3 - 4.555180993785712*^-6*t^4 - 
    2.3620075064534821*^-7*t^5, -0.00003388374289961605*t - 
    0.000038850611156832786*t^2 - 0.000014226139186298565*t^3 - 
    2.1051719983956847*^-6*t^4 - 1.0958811959577477*^-7*t^5, 
   2.1758349597423903*^-6*t + 3.4747002685841686*^-6*t^2 - 
    5.070552979257238*^-6*t^3 - 4.433606328444606*^-7*t^4 - 
    1.5668246251819193*^-8*t^5, -2.8006797351722992*^-8*t - 
    4.239953664995392*^-8*t^2 - 5.0040631867574836*^-9*t^3 + 
    3.6677701503788298*^-9*t^4 + 1.625146215477417*^-10*t^5, 
   -1.690210602060089*^-6*t - 2.68389181965659*^-6*t^2 + 
    5.590441623911776*^-6*t^3 + 4.1048991813578995*^-7*t^4 + 
    1.3627973758331057*^-8*t^5, -0.000013316739044287901*t - 
    0.000016335486071748303*t^2 - 7.177245159099143*^-6*t^3 - 
    1.2388890569453762*^-6*t^4 - 7.259494330984056*^-8*t^5, 
   -3.910233153330608*^-6*t - 6.19923960761161*^-6*t^2 + 
    0.000010656699055496982*t^3 + 8.528849912742157*^-7*t^4 + 
    2.9283665429913427*^-8*t^5, 0.000010124659896027878*t + 
    0.000012532909091355869*t^2 + 5.4449435311169064*^-6*t^3 + 
    9.308394710353876*^-7*t^4 + 5.4149682275705336*^-8*t^5, 
   9.991895918347063*^-6*t + 0.000012369963973726944*t^2 + 
    5.369644125244476*^-6*t^3 + 9.183602869099963*^-7*t^4 + 
    5.342571163307466*^-8*t^5, -0.00003048549378787461*t - 
    0.00003556864346723468*t^2 - 0.000013107549193995387*t^3 - 
    1.9496887744778844*^-6*t^4 - 1.0177906859042278*^-7*t^5, 
   -3.0654494787565804*^-8*t - 4.469745448715305*^-8*t^2 - 
    2.1955517936676724*^-8*t^3 + 2.651754806562371*^-9*t^4 + 
    1.4346719373462218*^-10*t^5, -3.1660605755301838*^-9*t - 
    4.3104807202829744*^-9*t^2 + 1.80429555203797*^-9*t^3 + 
    5.801572814758607*^-10*t^4, -2.421665236047559*^-8*t - 
    4.104609976965365*^-8*t^2 - 2.0616558032055565*^-8*t^3 + 
    2.9503056670372523*^-9*t^4 + 1.4527385276429313*^-10*t^5, 
   -0.000023345869262372194*t - 0.000027371030808270942*t^2 - 
    0.000010139839397526593*t^3 - 1.4842354354066483*^-6*t^4 - 
    7.751064155579523*^-8*t^5, -0.000023094943346603293*t - 
    0.00002695839761217607*t^2 - 9.878504431028722*^-6*t^3 - 
    1.5051245637427764*^-6*t^4 - 7.870647025948435*^-8*t^5, 
   0.000017465534069750707*t + 0.000014635938161730425*t^2 + 
    4.357921811657457*^-6*t^3 + 6.738976698414376*^-7*t^4 + 
    3.273087157063447*^-8*t^5, 0.000017477620713740632*t + 
    0.000014646271088103378*t^2 + 4.3611172025015375*^-6*t^3 + 
    6.743774250711399*^-7*t^4 + 3.2752922758921275*^-8*t^5, 
   -3.9850715267354385*^-7*t - 6.375546891309605*^-7*t^2 - 
    2.532705472001852*^-7*t^3 + 6.181565399945531*^-8*t^4 + 
    2.690335157898158*^-9*t^5, -1.8520879124177344*^-7*t - 
    3.02877694455401*^-7*t^2 - 1.4605509873718607*^-7*t^3 + 
    3.0397452849746374*^-8*t^4 + 1.3257251866647002*^-9*t^5, 
   -1.8683801658954372*^-7*t - 3.055169783071753*^-7*t^2 - 
    1.3125975962190805*^-7*t^3 + 3.00992993711129*^-8*t^4 + 
    1.3256534320495642*^-9*t^5, -1.8690802971298074*^-7*t - 
    3.055893013199355*^-7*t^2 - 1.4778871564980572*^-7*t^3 + 
    2.9812645280953205*^-8*t^4 + 1.3214802852527827*^-9*t^5, 
   0.000021261151832050434*t + 0.000018198678959889458*t^2 + 
    5.630891677305775*^-6*t^3 + 7.489201074683094*^-7*t^4 + 
    3.6232540432148226*^-8*t^5, -1.5654406962012402*^-9*t - 
    2.4411055915960856*^-9*t^2 + 1.3796130046398315*^-9*t^3 + 
    2.5573986698407816*^-10*t^4, -0.00002716337621786458*t - 
    0.00003302926267867893*t^2 - 0.000012394663146784112*t^3 - 
    1.8639971526200697*^-6*t^4 - 9.786210630040228*^-8*t^5, 
   -1.5662542987494507*^-9*t - 2.442453211124914*^-9*t^2 + 
    1.3792636858853093*^-9*t^3 + 2.5538342482367726*^-10*t^4, 
   -7.120872098549415*^-7*t - 8.9635707784101*^-7*t^2 - 
    3.806225266428927*^-7*t^3 - 6.50187001063702*^-8*t^4 - 
    3.749133389249742*^-9*t^5, -0.00002568994084023283*t - 
    0.00003131622873434871*t^2 - 0.000011766735485417038*t^3 - 
    1.7678515884225193*^-6*t^4 - 9.286176539852714*^-8*t^5, 
   -7.117487360684686*^-7*t - 8.959314404401661*^-7*t^2 - 
    3.8044208877295313*^-7*t^3 - 6.498796234858711*^-8*t^4 - 
    3.747369391190806*^-9*t^5, 1.0114123499977929*^-10*t + 
    1.7057112544718843*^-10*t^2 - 5.614444777761377*^-9*t^3, 
   -4.010272344596245*^-9*t - 4.472108610083246*^-9*t^2 + 
    6.178769967735887*^-9*t^3 + 5.023971366750086*^-10*t^4, 
   0.00003135588716453974*t + 0.000037926178104027656*t^2 + 
    0.000014203934798262836*t^3 + 2.130280467966037*^-6*t^4 + 
    1.1177969072519251*^-7*t^5, 8.789469071438438*^-6*t + 
    0.000011565546959598165*t^2 + 5.106272338431167*^-6*t^3 + 
    8.772615417728733*^-7*t^4 + 5.1026569291857076*^-8*t^5, 
   8.78887981416194*^-6*t + 0.000011564774857197085*t^2 + 
    5.105933606396332*^-6*t^3 + 8.772038334639332*^-7*t^4 + 
    5.1023217494395575*^-8*t^5, 0.00003136089754910056*t + 
    0.000037932015524671753*t^2 + 0.000014206085765444845*t^3 + 
    2.1306000722028257*^-6*t^4 + 1.1179637747815498*^-7*t^5, 
   -0.000018839421010271947*t - 0.00002372432280521707*t^2 - 
    0.000010227530561617925*t^3 - 1.7344999736629838*^-6*t^4 - 
    1.0014408558573067*^-7*t^5, -0.000016735519494333268*t - 
    0.000019530326289165857*t^2 - 7.1983203069596205*^-6*t^3 - 
    1.070741476992326*^-6*t^4 - 5.589695003795449*^-8*t^5, 
   -0.0000188394349831884*t - 0.000023724340339416167*t^2 - 
    0.000010227537976974606*t^3 - 1.73450120766884*^-6*t^4 - 
    1.0014415743760107*^-7*t^5, -0.000030485472498500202*t - 
    0.000035568619132613154*t^2 - 0.000013107540301690773*t^3 - 
    1.9496874569302353*^-6*t^4 - 1.0177899973773073*^-7*t^5, 
   0.00003535770334579543*t + 0.00003026461785919801*t^2 + 
    9.36415348911828*^-6*t^3 + 1.2454739883203206*^-6*t^4 + 
    6.025577809947144*^-8*t^5, -7.3105296993138064*^-9*t - 
    9.638935924256432*^-9*t^2 + 3.0041657583743143*^-9*t^3 + 
    1.0972364144444162*^-9*t^4, 0.00003406107752065394*t + 
    0.00002915776435420071*t^2 + 9.023671417583708*^-6*t^3 + 
    1.1988286351752893*^-6*t^4 + 5.8006341502762186*^-8*t^5, 
   8.788868590324543*^-6*t + 0.000011564760302402279*t^2 + 
    5.105927317027487*^-6*t^3 + 8.772027783816707*^-7*t^4 + 
    5.102315422082409*^-8*t^5, 9.421527458062945*^-10*t + 
    1.3634209121227956*^-9*t^2 - 9.809075415979392*^-9*t^3 - 
    3.3169543799341075*^-10*t^4, 0.00001585884799409594*t + 
    0.000019601701670992367*t^2 + 8.954340494477443*^-6*t^3 + 
    1.3387361398179974*^-6*t^4 + 7.726638746399549*^-8*t^5, 
   1.574777267981859*^-7*t + 2.531089135336297*^-7*t^2 + 
    1.6352185226823066*^-7*t^3 - 1.0940408713036036*^-8*t^4 - 
    6.013646519402785*^-10*t^5, 3.4322093494637665*^-7*t + 
    5.537059250512151*^-7*t^2 + 3.611794460227871*^-7*t^3 - 
    1.9039525670849056*^-8*t^4 - 1.1882254222824922*^-9*t^5, 
   -2.1834075081983038*^-8*t - 3.6312355228757346*^-8*t^2 + 
    6.650629539453293*^-7*t^3 + 1.0856469851024786*^-8*t^4 + 
    3.617243452352996*^-10*t^5, 0.000036792955060322836*t + 
    0.00004169998604261867*t^2 + 0.00001883803142976028*t^3 + 
    2.5951256037965775*^-6*t^4 + 1.3108164114067455*^-7*t^5, 
   2.7403982650687043*^-8*t + 2.4619285019400888*^-8*t^2 + 
    7.352256198648255*^-9*t^3 + 1.4653699981629446*^-9*t^4, 
   0.00006811229764267914*t + 0.00005925226862277499*t^2 + 
    0.000014549238560241835*t^3 + 2.0883030745337022*^-6*t^4 + 
    1.0449102626040194*^-7*t^5, -3.840664154533741*^-6*t - 
    6.106666768052099*^-6*t^2 + 0.000010515579688783734*t^3 + 
    7.871443264678429*^-7*t^4 + 2.7566265704316325*^-8*t^5, 
   2.1927520225972254*^-7*t - 0.00006842563040923128*t^2 + 
    1.2343622352711788*^-6*t^3 - 1.1074198653583244*^-8*t^4 - 
    3.5800341558724547*^-10*t^5, 1.532069189907579*^-8*t + 
    2.43724207055175*^-8*t^2 - 2.484438756960235*^-7*t^3 - 
    6.852405821363068*^-9*t^4 - 2.0074041164188058*^-10*t^5, 
   0.00001248256915720343*t - 0.0005326158148256298*t^2 - 
    0.0000452209780364705*t^3 - 3.0873731272680117*^-6*t^4 - 
    9.97689687451046*^-8*t^5, -0.000018343666214034332*t - 
    0.00002137927496109262*t^2 - 7.8804943588878*^-6*t^3 - 
    1.1719031676684838*^-6*t^4 - 6.115831763713394*^-8*t^5, 
   -0.00001834508343051138*t - 0.000021380888173218117*t^2 - 
    7.881079443859151*^-6*t^3 - 1.17199342470238*^-6*t^4 - 
    6.116297044514909*^-8*t^5, 0.000025680063693720462*t + 
    0.000028741459764061466*t^2 + 0.000010397270611274419*t^3 + 
    1.5310608614674786*^-6*t^4 + 7.938360014495444*^-8*t^5, 
   0.000025609066458610996*t + 0.00002866200161420822*t^2 + 
    0.000010368526584190792*t^3 + 1.5268276504334565*^-6*t^4 + 
    7.916413882041927*^-8*t^5, -0.000038091826147698075*t - 
    0.00004436717496231236*t^2 - 0.000016349227826520157*t^3 - 
    2.430883347742344*^-6*t^4 - 1.2684884497711666*^-7*t^5, 
   -0.00003808940852895777*t - 0.00004436442576955515*t^2 - 
    0.00001634823227342576*t^3 - 2.430728757174212*^-6*t^4 - 
    1.2684088078409502*^-7*t^5, 1.4410196640843745*^-10*t^2 - 
    1.8115697003022587*^-9*t^3, -4.301876853640114*^-6*t - 
    3.412308732877939*^-6*t^2 - 2.24518992890409*^-6*t^3 - 
    2.4361311754063913*^-7*t^4 - 1.0716624448699308*^-8*t^5, 
   2.302181054001546*^-6*t + 3.1718569380930135*^-6*t^2 + 
    1.3469010276980422*^-6*t^3 + 2.5355208399711504*^-7*t^4 + 
    1.6751332730970387*^-8*t^5, -2.8483741960742565*^-7*t - 
    4.4835371719341357*^-7*t^2 + 1.0971051038015884*^-6*t^3 + 
    6.975131028876407*^-8*t^4 + 2.329939614677461*^-9*t^5, 
   -2.324650575078994*^-9*t - 3.4166905590071646*^-9*t^2 + 
    3.4689290006738515*^-10*t^4, -6.55715881489911*^-7*t - 
    1.0418540116519768*^-6*t^2 + 2.1071132893103287*^-6*t^3 + 
    1.487558879823675*^-7*t^4 + 5.085705640709036*^-9*t^5, 
   9.477599822430387*^-10*t + 1.4234885905023395*^-9*t^2 - 
    1.0073807916538772*^-10*t^3 - 1.9876467185592352*^-10*t^4, 
   9.423968825511397*^-10*t + 1.4169455758450006*^-9*t^2 - 
    3.347429152942297*^-10*t^3 - 2.0208475614969764*^-10*t^4, 
   -0.00003048299668874783*t - 0.000035564676332189676*t^2 - 
    0.000013113746536387988*t^3 - 1.950174844672369*^-6*t^4 - 
    1.0179634924269334*^-7*t^5, 0.000027372079417148786*t + 
    0.000033369322302046175*t^2 + 0.000012538026877313813*t^3 + 
    1.8849756040515282*^-6*t^4 + 9.900882732873429*^-8*t^5, 
   -0.000010456608976143258*t - 0.000012899495404834974*t^2 - 
    5.627520803103581*^-6*t^3 - 9.67145844461684*^-7*t^4 - 
    5.6415305657396545*^-8*t^5, 0.000029708807517990075*t + 
    0.00003609055164436788*t^2 + 0.000013540679030064265*t^3 + 
    2.034051149590145*^-6*t^4 + 1.0678495804466006*^-7*t^5, 
   -1.9408112970279173*^-8*t - 3.002474573212092*^-8*t^2 - 
    1.6458949277251627*^-8*t^3 + 2.643957510159483*^-9*t^4 + 
    1.0810049223034292*^-10*t^5, 2.682496306127852*^-8*t + 
    4.348804468030682*^-8*t^2 + 3.0461762581964*^-8*t^3 - 
    2.742538040550164*^-9*t^4 - 1.2623166193674338*^-10*t^5, 
   -7.393433224909192*^-8*t - 1.1762642132991474*^-7*t^2 - 
    6.479213598884106*^-8*t^3 + 1.0797029162190954*^-8*t^4 + 
    4.3065263079847273*^-10*t^5, -7.392065163337809*^-8*t - 
    1.176035889678399*^-7*t^2 - 6.47767831947338*^-8*t^3 + 
    1.080226057584815*^-8*t^4 + 4.3067645448626964*^-10*t^5, 
   -7.033634719790651*^-8*t - 1.1044576954628854*^-7*t^2 - 
    4.050285318355647*^-8*t^3 + 1.4012238246128061*^-8*t^4 + 
    4.80986457334715*^-10*t^5, -3.4033774437358606*^-8*t - 
    5.36955880572221*^-8*t^2 - 2.4447311141814197*^-8*t^3 + 
    6.870360958148675*^-9*t^4 + 2.3271560513677877*^-10*t^5, 
   -3.4975530020210256*^-8*t - 5.4226908348201146*^-8*t^2 - 
    2.3755862796476052*^-8*t^3 + 6.766174248109894*^-9*t^4 + 
    2.3487306725079065*^-10*t^5, -3.504421780605971*^-8*t - 
    5.4331283003375406*^-8*t^2 - 2.4736799461247884*^-8*t^3 + 
    6.789805605173108*^-9*t^4 + 2.35328895347618*^-10*t^5, 
   6.746083161457155*^-10*t + 8.429509514499754*^-10*t^2 - 
    1.4935631292096509*^-9*t^3 - 1.1002531318313542*^-10*t^4, 
   -6.853791890029358*^-10*t - 8.586403182335306*^-10*t^2 + 
    1.4854276878831197*^-9*t^3 + 1.0944152909898707*^-10*t^4, 
   1.7850627459105796*^-9*t + 2.6777572549581326*^-9*t^2 + 
    6.323024864735013*^-10*t^3 - 4.1744083038977726*^-10*t^4, 
   -6.854435607919814*^-10*t - 8.587422922750456*^-10*t^2 + 
    1.485361973971064*^-9*t^3 + 1.0940860184946834*^-10*t^4, 
   9.797650672267356*^-6*t + 0.000012336498439673093*t^2 + 
    5.314850624963721*^-6*t^3 + 9.007461357515033*^-7*t^4 + 
    5.198278551438039*^-8*t^5, 3.4443833827848965*^-10*t + 
    4.325290417066186*^-10*t^2 - 7.408100585504931*^-10*t^3, 
   9.797530625088082*^-6*t + 0.000012336347736259287*t^2 + 
    5.314786910277764*^-6*t^3 + 9.007354991166384*^-7*t^4 + 
    5.198217683904255*^-8*t^5, 1.335832111831992*^-9*t + 
    1.6616758088335158*^-9*t^2 - 3.0019219190906346*^-9*t^3 - 
    2.1807813367139418*^-10*t^4, -0.000032698485506104325*t - 
    0.000039407293005079317*t^2 - 0.000014736144779023313*t^3 - 
    2.2082869780421184*^-6*t^4 - 1.1581399590754191*^-7*t^5, 
   -3.392700915463124*^-10*t - 4.230313616044179*^-10*t^2 + 
    7.46763122016185*^-10*t^3, 0.000010026925492802424*t + 
    0.000012624275534715278*t^2 + 5.4364945863415965*^-6*t^3 + 
    9.210517055506274*^-7*t^4 + 5.3142337422125796*^-8*t^5, 
   0.000010026259680058293*t + 0.00001262343800080211*t^2 + 
    5.4361356686942*^-6*t^3 + 9.209912057758762*^-7*t^4 + 
    5.3138851850052136*^-8*t^5, -3.393029245583401*^-10*t - 
    4.2308417019254854*^-10*t^2 + 7.467294742488933*^-10*t^3, 
   -0.000018840773309901194*t - 0.000023726470476655775*t^2 - 
    0.000010223790953801541*t^3 - 1.7342175767262546*^-6*t^4 - 
    1.0013425579132423*^-7*t^5, -0.000016734374694946883*t - 
    0.000019528506825745082*t^2 - 7.2007780416543414*^-6*t^3 - 
    1.0709451502893919*^-6*t^4 - 5.590440089644051*^-8*t^5, 
   -0.00001884078731545831*t - 0.000023726488059563534*t^2 - 
    0.000010223798396489919*t^3 - 1.7342188180876494*^-6*t^4 - 
    1.0013432764950924*^-7*t^5, -0.000030482975400232145*t - 
    0.000035564652002011165*t^2 - 0.000013113737650010308*t^3 - 
    1.9501735307800427*^-6*t^4 - 1.0179628054719934*^-7*t^5, 
   0.0000353579842936947*t + 0.000030265022520843747*t^2 + 
    9.363895214523979*^-6*t^3 + 1.2454370099057445*^-6*t^4 + 
    6.025453362750725*^-8*t^5, -0.00003222300632850271*t - 
    0.00003885427652453232*t^2 - 0.000014532688695884967*t^3 - 
    2.1778350294838558*^-6*t^4 - 1.1422803168704302*^-7*t^5, 
   0.000034057851852084676*t + 0.000029152659636846184*t^2 + 
    9.020046713525538*^-6*t^3 + 1.1994275786067583*^-6*t^4 + 
    5.803214164983436*^-8*t^5, 0.000010026247268256335*t + 
    0.000012623422382410782*t^2 + 5.436129026662681*^-6*t^3 + 
    9.209900961845727*^-7*t^4 + 5.313878659047027*^-8*t^5, 
   6.171005625290861*^-8*t - 6.9980631101868845*^-6*t^2 - 
    3.9527016700503936*^-7*t^3 - 2.5603041377012543*^-8*t^4 - 
    8.124883434148571*^-10*t^5, 0.00010751203197362962*t + 
    0.00017544464794069114*t^2 - 0.00010292200543756811*t^3 - 
    0.00001219057820350093*t^4 - 4.971928646427215*^-7*t^5, 
   0.000011750426757372429*t + 0.00001883711347302725*t^2 - 
    0.000018490423127656418*t^3 - 1.871913092098071*^-6*t^4 - 
    7.084638770277173*^-8*t^5, 0.00002689346437584556*t + 
    0.000043163564051305114*t^2 - 0.000037867337492848747*t^3 - 
    4.03989542307802*^-6*t^4 - 1.5579322036539276*^-7*t^5, 
   4.6825491443070605*^-7*t + 0.0004640991464480792*t^2 + 
    3.7396038552471827*^-6*t^3 + 1.837535058952859*^-8*t^4 - 
    2.831598977282702*^-9*t^5, 0.000018409256836021793*t + 
    0.000026671104897408094*t^2 + 0.000012019948774620915*t^3 + 
    1.745245045300347*^-6*t^4 + 9.18183038144479*^-8*t^5, 
   -0.000027901575725828457*t - 0.00002403532588363273*t^2 - 
    5.874116758677834*^-6*t^3 - 8.899161625358371*^-7*t^4 - 
    4.464118867744494*^-8*t^5, 8.870690060310842*^-6*t + 
    7.886299798051498*^-6*t^2 - 4.094842148689324*^-7*t^3 + 
    1.3780268238023104*^-7*t^4 + 9.61032491923164*^-9*t^5, 
   -0.00015358944333311933*t + 0.0051545981523920675*t^2 + 
    0.000520813809429292*t^3 + 0.000036297476874737684*t^4 + 
    1.1918410071300028*^-6*t^5, -0.03090340410173402*t + 
    0.001252449766564984*t^2 + 0.00006348705895136545*t^3 + 
    3.966962069413376*^-6*t^4 + 1.2629091016295487*^-7*t^5, 
   5.81665214768835*^-7*t - 0.00020667429393529918*t^2 - 
    7.746206940324907*^-6*t^3 - 3.43078970244559*^-7*t^4 - 
    8.585900420285426*^-9*t^5, 5.912183479227315*^-7*t - 
    0.00018894639754772592*t^2 - 7.106285157704752*^-6*t^3 - 
    3.238448281899681*^-7*t^4 - 8.279984771097256*^-9*t^5, 
   -0.00001757788530286677*t - 0.000020681380481154576*t^2 - 
    7.884627504341655*^-6*t^3 - 1.1614568749163449*^-6*t^4 - 
    6.043654482746324*^-8*t^5, -0.000017578825973296557*t - 
    0.0000206826436237641*t^2 - 7.885145141140615*^-6*t^3 - 
    1.161521494407019*^-6*t^4 - 6.04399178335778*^-8*t^5, 
   -7.393868223956663*^-6*t - 6.477320846296819*^-6*t^2 - 
    1.274166015492103*^-6*t^3 - 2.0439619445334417*^-7*t^4 - 
    1.0604463850696782*^-8*t^5, -7.393859763481175*^-6*t - 
    6.4773477998434924*^-6*t^2 - 1.2741983532701733*^-6*t^3 - 
    2.0439048457285002*^-7*t^4 - 1.0604158490443357*^-8*t^5, 
   -0.00003669499448157512*t - 0.00004308644360299869*t^2 - 
    0.00001639294285817828*t^3 - 2.414644434928108*^-6*t^4 - 
    1.2563427589990272*^-7*t^5, -0.0000366935261645076*t - 
    0.000043084393295709886*t^2 - 0.00001639208318889222*t^3 - 
    2.414540057129937*^-6*t^4 - 1.2562883510022986*^-7*t^5, 
   -0.00001774496041413867*t - 0.000021973836190103594*t^2 - 
    9.497505504440747*^-6*t^3 - 1.6298564413989433*^-6*t^4 - 
    9.470991692845497*^-8*t^5, 0.000016249030350573698*t - 
    0.00043763470550807026*t^2 - 0.00005099381824838928*t^3 - 
    3.7062079396913596*^-6*t^4 - 1.2371291295114615*^-7*t^5, 
   -2.1375303126599794*^-7*t - 3.368014316795077*^-7*t^2 + 
    6.553296584677241*^-7*t^3 + 5.056444940675447*^-8*t^4 + 
    1.7034256681591829*^-9*t^5, -0.000010460346447889804*t + 
    0.0004468637342382887*t^2 + 0.000038953978220071384*t^3 + 
    2.61591244892502*^-6*t^4 + 8.435851971818452*^-8*t^5, 
   -0.000018380507023994895*t - 0.000015787469659213318*t^2 - 
    4.584598273230219*^-6*t^3 - 6.220446226280302*^-7*t^4 - 
    3.043130911627957*^-8*t^5, -0.000027126839583018706*t + 
    0.0008838208037064996*t^2 + 0.00009004556235842783*t^3 + 
    6.3504339553801465*^-6*t^4 + 2.0949409253088468*^-7*t^5, 
   -0.000028980150317569248*t - 0.00003493198662900968*t^2 - 
    0.00001321361530068464*t^3 - 1.969079455813658*^-6*t^4 - 
    1.0315188314619443*^-7*t^5, -0.000028862605620906136*t - 
    0.000034791512971602586*t^2 - 0.000013154911346403595*t^3 - 
    1.960716912175103*^-6*t^4 - 1.0272129291123888*^-7*t^5, 
   3.7370795857271617*^-7*t + 4.3743474885679663*^-7*t^2 + 
    1.660635159128798*^-7*t^3 + 2.4537960843800085*^-8*t^4 + 
    1.276866846202413*^-9*t^5, -2.799970970328681*^-7*t + 
    2.7243049967498395*^-7*t^2 + 7.498436963005164*^-7*t^3 + 
    6.33136765574367*^-8*t^4 + 2.1922811075054913*^-9*t^5, 
   -0.000014387519459580193*t - 0.000017802204565517933*t^2 - 
    7.685025090382083*^-6*t^3 - 1.3251555493704025*^-6*t^4 - 
    7.725540856284108*^-8*t^5, -2.55842376547565*^-7*t + 
    3.105273378290354*^-7*t^2 + 7.659317599043895*^-7*t^3 + 
    6.055009721630748*^-8*t^4 + 2.062739427851287*^-9*t^5, 
   -1.0604073037637077*^-6*t - 2.4601937464056447*^-7*t^2 + 
    2.9463690342030037*^-6*t^3 + 2.419858609041624*^-7*t^4 + 
    8.324305655794845*^-9*t^5, 1.8148197747305675*^-6*t + 
    3.860661560886864*^-6*t^2 - 3.694434871370891*^-6*t^3 - 
    3.3627531429827237*^-7*t^4 - 1.2180232943518287*^-8*t^5, 
   -4.15705944901355*^-6*t - 8.50334292064679*^-7*t^2 + 
    0.000011856783416858976*t^3 + 9.580121503230338*^-7*t^4 + 
    3.2833181712480746*^-8*t^5, -4.15551714857661*^-6*t - 
    8.478980989634437*^-7*t^2 + 0.000011858297779497543*t^3 + 
    9.578475086858285*^-7*t^4 + 3.282506494125047*^-8*t^5, 
   -3.2756160396297477*^-6*t + 5.417586420423078*^-7*t^2 + 
    0.000012856556579767287*t^3 + 8.980711859653305*^-7*t^4 + 
    2.9172645358373693*^-8*t^5, -1.583343895969659*^-6*t + 
    3.2091400351474887*^-6*t^2 + 6.4356083292672295*^-6*t^3 + 
    4.4344242179254*^-7*t^4 + 1.4360485904337079*^-8*t^5, 
   -1.6069533573121462*^-6*t + 3.1725943419259887*^-6*t^2 + 
    6.382467286736342*^-6*t^3 + 4.478131157568639*^-7*t^4 + 
    1.4527267567819065*^-8*t^5, -1.609515085213947*^-6*t + 
    3.1685498266360747*^-6*t^2 + 6.4140426880878*^-6*t^3 + 
    4.4924599598009156*^-7*t^4 + 1.4565769368605949*^-8*t^5, 
   1.256844890650114*^-9*t + 2.0079594401289353*^-9*t^2 - 
    1.3462030880995605*^-9*t^3 - 1.438207010707719*^-10*t^4, 
   -2.6525310886266025*^-10*t - 3.567662305957344*^-10*t^2 + 
    2.4646043236269874*^-9*t^3 + 1.565286203735502*^-10*t^4, 
   0.000021565738340672416*t + 0.000018501077305363724*t^2 + 
    5.390231954765544*^-6*t^3 + 7.38571062540283*^-7*t^4 + 
    3.606725829887355*^-8*t^5, -2.6839020511343347*^-10*t - 
    3.615018739823741*^-10*t^2 + 2.4602591481238734*^-9*t^3 + 
    1.5745517372092434*^-10*t^4, -2.62475712388734*^-7*t - 
    3.30809419701795*^-7*t^2 - 1.4076497788944225*^-7*t^3 - 
    2.4128159696952365*^-8*t^4 - 1.399444826807056*^-9*t^5, 
   -1.2846219014069331*^-10*t - 2.41085479532249*^-10*t^2 - 
    1.5035362405538005*^-9*t^3, -2.623378097920636*^-7*t - 
    3.306356179096866*^-7*t^2 - 1.406910242705088*^-7*t^3 - 
    2.4115484052831483*^-8*t^4 - 1.3987096880135287*^-9*t^5, 
   2.4880762324467253*^-9*t + 3.972295064476339*^-9*t^2 - 
    2.7218372604101575*^-9*t^3 - 2.854805812833954*^-10*t^4, 
   -2.8556353669185877*^-9*t - 4.499479360499019*^-9*t^2 + 
    4.530532392371672*^-9*t^3 + 4.432343485078555*^-10*t^4, 
   -1.303667668388649*^-10*t - 1.7477734929459038*^-10*t^2 + 
    1.2344492182279873*^-9*t^3, -2.688679497658348*^-7*t - 
    3.388276091064643*^-7*t^2 - 1.441497350723492*^-7*t^3 - 
    2.470070781484307*^-8*t^4 - 1.4319007105932476*^-9*t^5, 
   -2.685614214378077*^-7*t - 3.3844066050453043*^-7*t^2 - 
    1.439846436323499*^-7*t^3 - 2.4672286688411174*^-8*t^4 - 
    1.4302401142357383*^-9*t^5, -1.3191164260131933*^-10*t - 
    1.7710755906602862*^-10*t^2 + 1.2323001928038885*^-9*t^3, 
   1.6904071029048134*^-7*t + 2.1314795926547154*^-7*t^2 + 
    9.07680615411422*^-8*t^3 + 1.557800369527926*^-8*t^4 + 
    9.054737846515385*^-10*t^5, 2.3448805998101053*^-7*t + 
    2.7447093435873677*^-7*t^2 + 1.0419520908271272*^-7*t^3 + 
    1.5395568825705302*^-8*t^4 + 8.010901059711389*^-10*t^5, 
   1.6895833717021837*^-7*t + 2.1304401419388283*^-7*t^2 + 
    9.072374128149288*^-8*t^3 + 1.5570381603444227*^-8*t^4 + 
    9.050292065409522*^-10*t^5, 3.7357623954245335*^-7*t + 
    4.372804436868185*^-7*t^2 + 1.6600486323870422*^-7*t^3 + 
    2.452928156174985*^-8*t^4 + 1.276415379266013*^-9*t^5, 
   1.3354503844769794*^-8*t + 1.1294285896698003*^-8*t^2 + 
    2.7291998375272757*^-9*t^3 + 4.518302131220074*^-10*t^4, 
   0.000024790963919182207*t + 0.00002989367363461357*t^2 + 
    0.000011313679790887511*t^3 + 1.685806199109378*^-6*t^4 + 
    8.826736152247486*^-8*t^5, 1.672102972016195*^-7*t - 
    0.000011654890187606805*t^2 - 6.406048982357973*^-6*t^3 - 
    1.0975917812451538*^-6*t^4 - 6.222835003844008*^-8*t^5, 
   -2.687097040576435*^-7*t - 3.386277819788474*^-7*t^2 - 
    1.4406443335260904*^-7*t^3 - 2.4686010017444114*^-8*t^4 - 
    1.431040689004147*^-9*t^5, -1.1908154488268665*^-7*t^2 - 
    4.543054025816053*^-9*t^3 - 3.3104763888986943*^-10*t^4, 
   4.359601437517634*^-8*t + 8.249025062635466*^-8*t^2 - 
    2.498775053289241*^-7*t^3 - 2.1543484211719848*^-8*t^4 - 
    7.075006466259134*^-10*t^5, 9.821620001811684*^-8*t + 
    1.7463512457418683*^-7*t^2 - 4.013989478565118*^-7*t^3 - 
    2.997823136197951*^-8*t^4 - 9.93078897544051*^-10*t^5, 
   -3.0536369509168347*^-7*t - 5.276509725800664*^-7*t^2 + 
    7.94244120344496*^-7*t^3 + 6.639926691095446*^-8*t^4 + 
    2.3422077989897648*^-9*t^5, 2.0793983464170414*^-8*t + 
    7.8516733313449*^-6*t^2 - 2.4771839823152895*^-7*t^3 - 
    1.1959999291856224*^-8*t^4 - 3.606830003315882*^-10*t^5, 
   1.5763065498900184*^-7*t + 1.8259363973332268*^-7*t^2 + 
    6.817322957323372*^-8*t^3 + 9.871166516798747*^-9*t^4 + 
    5.147497723571299*^-10*t^5, -0.00004689529234304817*t - 
    0.000052383106331987184*t^2 - 0.000018906938714989283*t^3 - 
    2.783325242686809*^-6*t^4 - 1.443064305631718*^-7*t^5, 
   1.9177612977424563*^-7*t + 1.6385815964435112*^-7*t^2 + 
    4.02358790600535*^-8*t^3 + 6.5287865831475895*^-9*t^4 + 
    3.2417002309718297*^-10*t^5, 3.150772308055075*^-7*t + 
    5.809649535817908*^-7*t^2 - 5.380243817260891*^-7*t^3 - 
    6.313640924383751*^-8*t^4 - 2.382836439053946*^-9*t^5, 
   3.632172324423443*^-8*t + 9.361568169137602*^-6*t^2 - 
    1.6853055374975718*^-7*t^3 - 1.0348688782057115*^-8*t^4 - 
    3.3249469695955684*^-10*t^5, -5.911107570870954*^-9*t - 
    9.166851915092714*^-9*t^2 + 4.6412065929443784*^-8*t^3 + 
    2.4545501816639184*^-9*t^4, -3.693616428200344*^-9*t - 
    5.704424611716354*^-9*t^2 + 3.406761056378629*^-8*t^3 + 
    1.674681500003657*^-9*t^4, -0.000021452515007875796*t - 
    0.000024041217461571698*t^2 - 8.707486436031203*^-6*t^3 - 
    1.281278162806381*^-6*t^4 - 6.644900421510004*^-8*t^5, 
   -0.000021454065785156536*t - 0.000024042951539361957*t^2 - 
    8.70811327651404*^-6*t^3 - 1.281370550808362*^-6*t^4 - 
    6.645379470448984*^-8*t^5, -7.188762665494321*^-6*t - 
    6.154026208887697*^-6*t^2 - 1.8905834828963755*^-6*t^3 - 
    2.5253047513633914*^-7*t^4 - 1.2231300613484987*^-8*t^5, 
   -7.188707714707176*^-6*t - 6.153978793098871*^-6*t^2 - 
    1.8905685491800043*^-6*t^3 - 2.5252860152714143*^-7*t^4 - 
    1.223121030284404*^-8*t^5, -0.00004444536091244747*t - 
    0.000049807257790278076*t^2 - 0.000018039153079127*t^3 - 
    2.654411059319209*^-6*t^4 - 1.3766143870921553*^-7*t^5, 
   -0.00004444271393187511*t - 0.00004980429888225208*t^2 - 
    0.000018038083743884676*t^3 - 2.6542533959867156*^-6*t^4 - 
    1.3765326383600968*^-7*t^5, 0.000016891357934967464*t + 
    0.000020277747671196045*t^2 + 7.571857367764113*^-6*t^3 + 
    1.1335069466438213*^-6*t^4 + 5.941359808128336*^-8*t^5, 
   -7.259478263314768*^-8*t + 7.704455261737605*^-6*t^2 + 
    2.5105109218966963*^-7*t^3 + 1.5653867904669284*^-8*t^4 + 
    5.014936644418758*^-10*t^5, -1.1087264907180284*^-9*t - 
    1.6605660551989581*^-9*t^2 + 1.276614879077846*^-8*t^3 + 
    6.330462598954065*^-10*t^4, 3.014602065525495*^-8*t + 
    7.857615425625476*^-6*t^2 + 7.10302752019243*^-8*t^3 - 
    9.886588382674698*^-10*t^4 - 1.0700859729170858*^-10*t^5, 
   -0.000020269741207738244*t - 0.000017350085262645104*t^2 - 
    5.362747522050402*^-6*t^3 - 7.137046863112419*^-7*t^4 - 
    3.453501732587876*^-8*t^5, 1.2623579038574322*^-7*t + 
    2.0084019941310779*^-7*t^2 - 2.7259206127783575*^-7*t^3 - 
    2.3859214167798733*^-8*t^4 - 8.529824073614534*^-10*t^5, 
   -0.00003298312234965209*t - 0.00003964055329647284*t^2 - 
    0.000014808733221196298*t^3 - 2.2174747131259106*^-6*t^4 - 
    1.1624894266845967*^-7*t^5, 2.424668062857261*^-8*t - 
    0.000015595873146556036*t^2 - 2.7898304425296745*^-7*t^3 - 
    1.1678237303795166*^-8*t^4 - 2.8385843757462323*^-10*t^5, 
   6.018305036035545*^-7*t + 6.995443447852497*^-7*t^2 + 
    2.6263270087443623*^-7*t^3 + 3.8287901362878864*^-8*t^4 + 
    1.9949898338079634*^-9*t^5, -1.3736852948040387*^-9*t + 
    9.850505261476084*^-9*t^2 + 1.570827490446854*^-8*t^3 + 
    7.825625380350711*^-10*t^4, -0.000014608580632974042*t - 
    0.000018076642171479324*t^2 - 7.865806038235826*^-6*t^3 - 
    1.3488075124689325*^-6*t^4 - 7.853448281081912*^-8*t^5, 
   -9.926968228247953*^-10*t + 1.04315733896835*^-8*t^2 + 
    1.5964186636859115*^-8*t^3 + 7.074479545501813*^-10*t^4, 
   0.00001109572992288635*t + 0.00001400046729768325*t^2 + 
    6.03015067136339*^-6*t^3 + 1.0226794662954693*^-6*t^4 + 
    5.9074857328659036*^-8*t^5, -2.3691184454334155*^-6*t - 
    3.0838358835657924*^-6*t^2 - 1.3295528796101231*^-6*t^3 - 
    2.519134498142832*^-7*t^4 - 1.682078058316956*^-8*t^5, 
   -0.00003289961082893274*t - 0.00003829184643941395*t^2 - 
    0.000014146819449317446*t^3 - 2.1069621107468598*^-6*t^4 - 
    1.0999531901857893*^-7*t^5, -0.000011530660692263699*t - 
    9.732781341959296*^-6*t^2 - 2.7524644270161742*^-6*t^3 - 
    4.0295385082764064*^-7*t^4 - 1.9697010653382496*^-8*t^5, 
   -0.000036397674812975265*t - 0.00004229547202528186*t^2 - 
    0.000015617187043199203*t^3 - 2.324290313484009*^-6*t^4 - 
    1.2129155538115111*^-7*t^5, -1.1580314126803773*^-9*t + 
    9.35022985212067*^-8*t^2 + 1.3061715162486288*^-7*t^3 + 
    4.343838432215146*^-9*t^4, 1.7756483942975385*^-7*t + 
    0.0000629212897045342*t^2 - 2.0171954244240004*^-6*t^3 - 
    9.48365310400693*^-8*t^4 - 2.7387491274111417*^-9*t^5, 
   -1.1510131534655905*^-9*t + 9.351734754005504*^-8*t^2 + 
    1.3068147197479402*^-7*t^3 + 4.340472241125985*^-9*t^4, 
   -1.226312129102942*^-10*t^3, -5.603097187701715*^-10*t - 
    8.527715681492561*^-10*t^2 - 4.1615850866190437*^-10*t^3 + 
    2.252837793625911*^-10*t^4, 0.00003510417454626707*t + 
    0.00004190659823792214*t^2 + 0.000015609753828579276*t^3 + 
    2.3338460992427995*^-6*t^4 + 1.2223308172990365*^-7*t^5, 
   -0.00002054874911476208*t - 0.000024329464903460466*t^2 - 
    9.030103570019772*^-6*t^3 - 1.3473221205917279*^-6*t^4 - 
    7.048317317719462*^-8*t^5, 7.66966082137787*^-9*t + 
    9.537714085605021*^-9*t^2 + 3.96715688980965*^-9*t^3 + 
    6.543298734909683*^-10*t^4, 4.501157842040941*^-10*t + 
    6.838608783583678*^-10*t^2 + 3.4045736281089466*^-10*t^3 - 
    2.054763254655458*^-10*t^4, 7.900763474137973*^-9*t + 
    9.828431743645574*^-9*t^2 + 4.090471268014791*^-9*t^3 + 
    6.753569713337423*^-10*t^4, -1.3464396159222892*^-10*t^2 - 
    2.4217112154800935*^-10*t^3, -2.580765699263162*^-10*t - 
    3.99323425426281*^-10*t^2 + 4.853307433224926*^-9*t^3 + 
    1.304300589404963*^-10*t^4, -2.769741897737429*^-10*t - 
    4.2142792252129666*^-10*t^2 - 2.050763049927397*^-10*t^3 + 
    1.1372335272875579*^-10*t^4, 8.338434015751811*^-9*t + 
    1.0372537892671183*^-8*t^2 + 4.3166702952532975*^-9*t^3 + 
    7.126313362153561*^-10*t^4, 8.579622119669326*^-9*t + 
    1.0675907143087247*^-8*t^2 + 4.445325900632558*^-9*t^3 + 
    7.345620842061344*^-10*t^4, 0.000012956878950861083*t + 
    0.000016183211530563862*t^2 + 6.991508018452903*^-6*t^3 + 
    1.1901797502374967*^-6*t^4 + 6.89118826031894*^-8*t^5, 
   4.672577970993099*^-7*t + 5.879957298622204*^-7*t^2 + 
    2.4955692540848834*^-7*t^3 + 4.2594512686214155*^-8*t^4 + 
    2.4526067972482407*^-9*t^5, 2.9510376669369906*^-7*t + 
    3.4319399062902547*^-7*t^2 + 1.2894834260912015*^-7*t^3 + 
    1.8814137120357363*^-8*t^4 + 9.795355757265762*^-10*t^5, 
   4.6700438164573233*^-7*t + 5.87676962268115*^-7*t^2 + 
    2.494217262825658*^-7*t^3 + 4.257146278598091*^-8*t^4 + 
    2.451282148069295*^-9*t^5, 6.015888504160286*^-7*t + 
    6.992638448404413*^-7*t^2 + 2.625276153344529*^-7*t^3 + 
    3.8272615642392084*^-8*t^4 + 1.994191736202088*^-9*t^5, 
   -2.9520389287922444*^-9*t - 2.3900814327462513*^-9*t^2 - 
    6.833171788369013*^-10*t^3 - 1.885534208489374*^-10*t^4, 
   0.000024331968786400275*t + 0.00002937762739606273*t^2 + 
    0.000010996285320608907*t^3 + 1.6484201295500363*^-6*t^4 + 
    8.646997562923585*^-8*t^5, 0.000021725377080276708*t + 
    0.000024332757165518967*t^2 + 8.807590819203476*^-6*t^3 + 
    1.2961027958423385*^-6*t^4 + 6.721483563091571*^-8*t^5, 
   8.108299553860866*^-9*t + 1.0083052753131467*^-8*t^2 + 
    4.1938890767428985*^-9*t^3 + 6.916980726370589*^-10*t^4, 
   2.6463359929602707*^-10*t^3, -0.000016923484646955536*t - 
    0.00001450083008282298*t^2 - 4.497799858644446*^-6*t^3 - 
    5.952139813669324*^-7*t^4 - 2.876757251739245*^-8*t^5, 
   -4.405269986055209*^-9*t - 7.06256592563804*^-9*t^2 - 
    4.5602329583963876*^-9*t^3 + 2.2623375401669022*^-10*t^4, 
   -0.000017862475381847754*t - 0.000015297143235230513*t^2 - 
    4.7385998825755945*^-6*t^3 - 6.284852902409493*^-7*t^4 - 
    3.0392175672407945*^-8*t^5, -2.6997172050680763*^-10*t - 
    3.919285004215046*^-10*t^2 - 1.96269556300553*^-8*t^3 - 
    3.6298608881730306*^-10*t^4, 1.3197938620332098*^-8*t + 
    1.512808268303202*^-8*t^2 + 5.553540394053136*^-9*t^3 + 
    7.881879578836542*^-10*t^4, -1.3730552170170023*^-9*t - 
    1.1182043560114899*^-9*t^2 - 3.1004127860903274*^-10*t^3, 
   2.485823380262319*^-9*t + 2.0194391357084874*^-9*t^2 + 
    5.56335876806344*^-10*t^3 + 1.4479117119413175*^-10*t^4, 
   -0.000028809297941765316*t - 0.000024609921680542*t^2 - 
    7.858776061792676*^-6*t^3 - 1.0334595772112332*^-6*t^4 - 
    4.9759768816791564*^-8*t^5, 7.187172166476873*^-9*t + 
    1.9487512411757296*^-6*t^2 - 5.5493991597280704*^-8*t^3 - 
    3.1744578596474306*^-9*t^4, -2.635078846366506*^-10*t - 
    4.024944933464434*^-10*t^2 + 8.407319503267782*^-9*t^3 + 
    2.954097112412916*^-10*t^4, -2.8278773345731514*^-10*t - 
    4.3347728168494035*^-10*t^2 + 7.634484645429464*^-9*t^3 + 
    2.7321251977842053*^-10*t^4, 0.000025703928515451576*t + 
    0.00003136202229390508*t^2 + 0.000012727807553277484*t^3 + 
    2.0613945712395703*^-6*t^4 + 1.1518164682590716*^-7*t^5, 
   -0.000018315965214487675*t - 0.000021347764350146714*t^2 - 
    7.919651764536525*^-6*t^3 - 1.1752422375772729*^-6*t^4 - 
    6.128153164658855*^-8*t^5, -1.7447882230458793*^-9*t - 
    1.3554978726044281*^-9*t^2 - 3.294442962885139*^-10*t^3, 
   -7.157962822129492*^-6*t - 6.118537949788493*^-6*t^2 - 
    1.943283897419737*^-6*t^3 - 2.566571923196397*^-7*t^4 - 
    1.2374138996690522*^-8*t^5, -0.00007982466777192344*t - 
    0.0000893859155328256*t^2 - 0.0000323471793921376*t^3 - 
    4.760235034206954*^-6*t^4 - 2.4685669017928007*^-7*t^5, 
   -0.00003815426323600513*t - 0.00004444109020084073*t^2 - 
    0.00001627163277260348*t^3 - 2.4230624783593704*^-6*t^4 - 
    1.2656002640969504*^-7*t^5, -6.326901527793759*^-10*t + 
    1.4142631519849554*^-7*t^2 + 4.190813157463134*^-9*t^3 + 
    2.191481620444106*^-10*t^4, 2.3439791044376585*^-6*t + 
    3.1998470677950505*^-6*t^2 + 1.3986383863105741*^-6*t^3 + 
    2.602484948170865*^-7*t^4 + 1.715458702558*^-8*t^5, 
   -0.000015191897194604559*t - 0.000013003482928745429*t^2 - 
    4.023393843170723*^-6*t^3 - 5.351573297744756*^-7*t^4 - 
    2.5890843954108374*^-8*t^5, -0.000015230490429061314*t - 
    0.00001303049384539211*t^2 - 4.06632317757999*^-6*t^3 - 
    5.389244535994119*^-7*t^4 - 2.6039668554782096*^-8*t^5, 
   0.00001745989230220274*t + 0.00002115992967506804*t^2 + 
    7.931289490664041*^-6*t^3 + 1.1900306764216618*^-6*t^4 + 
    6.245970098321685*^-8*t^5, 0.00001802525005714613*t + 
    0.00002182809441545626*t^2 + 8.1081784500345*^-6*t^3 + 
    1.2204006316089388*^-6*t^4 + 6.412745116359609*^-8*t^5, 
   -2.7128696223285887*^-6*t - 3.826485207427526*^-6*t^2 - 
    1.6033757036308526*^-6*t^3 - 2.9834676111981866*^-7*t^4 - 
    1.971008394623745*^-8*t^5, -2.712998509695907*^-6*t - 
    3.826652872466879*^-6*t^2 - 1.6034700213264719*^-6*t^3 - 
    2.983620564060413*^-7*t^4 - 1.9711062137252597*^-8*t^5, 
   1.876842471992169*^-7*t + 2.1836300607720594*^-7*t^2 + 
    8.210225202837728*^-8*t^3 + 1.1989427464665095*^-8*t^4 + 
    6.242155916787242*^-10*t^5, 3.25345077672116*^-10*t + 
    5.059097891749213*^-10*t^2 + 2.8101307558161146*^-10*t^3, 
   2.452630107336422*^-10*t + 3.8066126559482347*^-10*t^2 - 
    1.7453279531342216*^-9*t^3, 2.0567825902321484*^-10*t + 
    3.1924725151608895*^-10*t^2 + 1.675690920828455*^-10*t^3, 
   9.146062623679115*^-10*t + 1.4321514708354293*^-9*t^2 + 
    8.285171998789143*^-10*t^3, -4.3130910216699147*^-10*t - 
    7.148731492040225*^-10*t^2 - 3.8211137775782585*^-9*t^3 - 
    1.0590227722575265*^-10*t^4, 3.3635862994539764*^-9*t + 
    5.266637236106977*^-9*t^2 + 3.0311580497391746*^-9*t^3 - 
    3.8129184342170784*^-10*t^4, 3.362348501444159*^-9*t + 
    5.264685049354959*^-9*t^2 + 3.0299443804672276*^-9*t^3 - 
    3.8118094482904487*^-10*t^4, 3.2835695020698225*^-9*t + 
    5.073348022106164*^-9*t^2 + 2.065651439208974*^-9*t^3 - 
    5.143546706499848*^-10*t^4, 1.8826414438575587*^-9*t + 
    2.869049693323185*^-9*t^2 + 1.4960276406269434*^-9*t^3 - 
    3.4115839668351197*^-10*t^4, 1.7501825997807982*^-9*t + 
    2.667391844233648*^-9*t^2 + 1.5097281131763295*^-9*t^3 - 
    2.533321770824685*^-10*t^4, 1.758763754188048*^-9*t + 
    2.680883421065003*^-9*t^2 + 1.385468486527255*^-9*t^3 - 
    2.582054902985478*^-10*t^4, -1.8236376932195139*^-9*t^3, 
   2.330530216923866*^-9*t^3, 3.002341146635891*^-10*t + 
    4.677626346916555*^-10*t^2 - 4.289185872738423*^-9*t^3 - 
    1.3169675168204142*^-10*t^4, 2.328824917808519*^-9*t^3, 
   -7.613819534478845*^-7*t - 9.581828775303837*^-7*t^2 - 
    4.0671584197087354*^-7*t^3 - 6.943094971262626*^-8*t^4 - 
    3.99909332214657*^-9*t^5, -1.1712586856589192*^-9*t^3, 
   8.568463956485904*^-6*t + 0.000011284953607169223*t^2 + 
    4.986939881135054*^-6*t^3 + 8.572324919089676*^-7*t^4 + 
    4.987963907779625*^-8*t^5, -4.662419285489889*^-9*t^3, 
   1.658226123539177*^-9*t^3, 9.120932949173271*^-10*t^3, 
   -6.39161015765554*^-7*t - 8.042864754778061*^-7*t^2 - 
    3.4133242304318365*^-7*t^3 - 5.825245147027094*^-8*t^4 - 
    3.35356686966446*^-9*t^5, 8.787746069070107*^-6*t + 
    0.000011563935784853973*t^2 + 5.105765051452008*^-6*t^3 + 
    8.771596694388035*^-7*t^4 + 5.1020399696877644*^-8*t^5, 
   9.112387801242659*^-10*t^3, 1.6902457769541948*^-8*t + 
    2.1329270073992926*^-8*t^2 + 9.094676661792375*^-9*t^3 + 
    1.5641563159111278*^-9*t^4, 1.7390698164464534*^-7*t + 
    2.0225965046603301*^-7*t^2 + 7.600575530111032*^-8*t^3 + 
    1.109328057227894*^-8*t^4 + 5.779872031023492*^-10*t^5, 
   -0.00005922440812426919*t - 0.00007226102826882895*t^2 - 
    0.000029325940371560285*t^3 - 4.749603220052542*^-6*t^4 - 
    2.6538608320557733*^-7*t^5, -0.000026958857354453977*t - 
    0.00003289248490771424*t^2 - 0.000013348495110017526*t^3 - 
    2.1618386230969436*^-6*t^4 - 1.207918381696269*^-7*t^5, 
   9.183871134122337*^-9*t + 7.862693445820235*^-9*t^2 + 
    1.9699636431485676*^-9*t^3 + 3.328809870359235*^-10*t^4, 
   5.297472242439798*^-10*t + 8.215109794451064*^-10*t^2 - 
    3.4453363588765977*^-9*t^3 - 1.991768529388945*^-10*t^4, 
   3.786035418359485*^-8*t + 3.254095978168499*^-8*t^2 + 
    7.998251385048357*^-9*t^3 + 1.251329033345085*^-9*t^4, 
   8.785882384565918*^-6*t + 0.00001156245563434487*t^2 + 
    5.105387168267546*^-6*t^3 + 8.770628068670047*^-7*t^4 + 
    5.101585323540994*^-8*t^5, -0.03300349386247304*t - 
    0.0002163762819834412*t^2 - 7.753909986489012*^-6*t^3 - 
    1.5045610389774373*^-7*t^4 - 2.227721843669156*^-9*t^5, 
   0.002031408241959628*t + 0.00004207227574617248*t^2 + 
    5.7735201568069096*^-6*t^3 + 5.035666677569788*^-7*t^4 + 
    2.1123785698917962*^-8*t^5, 0.005373988747580832*t + 
    0.00009258533478078063*t^2 + 4.893828901902058*^-6*t^3 + 
    1.9895188875747646*^-7*t^4 + 4.870629559820227*^-9*t^5, 
   3.064528615604736*^-7*t + 0.00001497968820702118*t^2 - 
    1.030981795668076*^-6*t^3 - 9.07171388080834*^-8*t^4 - 
    3.0147050217055575*^-9*t^5, 0.000013189172329314364*t + 
    0.00001660414847344748*t^2 + 7.052054805490364*^-6*t^3 + 
    1.2050378232113332*^-6*t^4 + 6.952413578001808*^-8*t^5, 
   -0.005374488373071031*t + 0.00042365048569229565*t^2 + 
    4.67914465982311*^-6*t^3 + 7.474594242451711*^-8*t^4, 
   9.599757470521962*^-8*t - 0.00005535390853454894*t^2 - 
    1.2201129195933575*^-6*t^3 - 5.106595673083492*^-8*t^4 - 
    1.2750508119192006*^-9*t^5, 0.0034732435478599787*t + 
    0.00003312296241130258*t^2 + 7.738263496187249*^-6*t^3 + 
    4.4485373317485725*^-7*t^4 + 1.3383846093598863*^-8*t^5, 
   -0.00003439169613931006*t - 0.00004013725925425996*t^2 - 
    0.000015164996468684767*t^3 - 2.2273349155303353*^-6*t^4 - 
    1.1579885428993204*^-7*t^5, 3.5885474915093294*^-7*t - 
    0.000037079449484851386*t^2 - 2.49690618464158*^-6*t^3 - 
    1.32279758591585*^-7*t^4 - 3.797427255304206*^-9*t^5, 
   0.000013978923201846356*t + 0.00001760689529620645*t^2 + 
    7.4839833474282375*^-6*t^3 + 1.2805476637041803*^-6*t^4 + 
    7.404916964012712*^-8*t^5, -0.00002902237713728909*t - 
    0.000026680000900184822*t^2 - 7.213159821312592*^-6*t^3 - 
    9.980543940749884*^-7*t^4 - 4.880955422555085*^-8*t^5, 
   -0.000028954568293251597*t - 0.000026615775426943557*t^2 - 
    7.195102816664233*^-6*t^3 - 9.956649121752548*^-7*t^4 - 
    4.86939951945915*^-8*t^5, 0.0035834241360651973*t + 
    0.000017688975726701595*t^2 + 7.687773826687085*^-7*t^3 + 
    1.7495777021521792*^-8*t^4 + 3.3359355263332604*^-10*t^5, 
   0.003583424138025077*t + 0.000017691628871654198*t^2 + 
    7.688172010871143*^-7*t^3 + 1.7495286618086232*^-8*t^4 + 
    3.335701454852845*^-10*t^5, 0.00002371997463780863*t + 
    0.000027958196558585938*t^2 + 0.000010734930612989755*t^3 + 
    1.6109593954669177*^-6*t^4 + 8.452992473360183*^-8*t^5, 
   0.00002365688380059929*t + 0.00002788393641247469*t^2 + 
    0.000010706479951897797*t^3 + 1.6067014372478292*^-6*t^4 + 
    8.43065911395564*^-8*t^5, 0.000033804745387921955*t + 
    0.00003923357739953648*t^2 + 0.000014688565519299547*t^3 + 
    2.131030005092535*^-6*t^4 + 1.1034056188048272*^-7*t^5, 
   9.286244116940914*^-8*t - 0.00005527615536136221*t^2 - 
    1.7974144462721513*^-6*t^3 - 7.033231013869624*^-8*t^4 - 
    1.6344374047833243*^-9*t^5, 0.0035834442053083978*t + 
    0.000017762350298798043*t^2 + 7.41904387746884*^-7*t^3 + 
    1.5416492162869515*^-8*t^4 + 2.3905309227081233*^-10*t^5, 
   0.0035831939998631273*t + 0.00004135511918454888*t^2 + 
    2.647301709946332*^-6*t^3 + 1.1533665390605274*^-7*t^4 + 
    3.0642551931180253*^-9*t^5, 0.000013319676829483546*t + 
    0.000016824559919475883*t^2 + 7.1855249774158105*^-6*t^3 + 
    1.2390724178260536*^-6*t^4 + 7.259883915178376*^-8*t^5, 
   1.172735327637398*^-7*t - 0.000015370132872856496*t^2 - 
    6.355882091159302*^-7*t^3 - 3.537405785979832*^-8*t^4 - 
    1.0597924514779028*^-9*t^5, -0.000010108290603589663*t - 
    0.000012747594352094694*t^2 - 5.42976569496831*^-6*t^3 - 
    9.322342807822248*^-7*t^4 - 5.4221197737785145*^-8*t^5, 
   -9.975279143689556*^-6*t - 0.000012579696884396609*t^2 - 
    5.358139871654027*^-6*t^3 - 9.199057376742394*^-7*t^4 - 
    5.350107071433035*^-8*t^5, 0.003583432729353193*t + 
    0.000020850064880571397*t^2 + 8.103087610724089*^-7*t^3 + 
    1.6622753710489492*^-8*t^4 + 2.6001958832514293*^-10*t^5, 
   -5.294068880635876*^-7*t + 0.00009211922732818848*t^2 + 
    4.237001022997404*^-6*t^3 + 2.1107683540399677*^-7*t^4 + 
    5.839209538962249*^-9*t^5, 0.0017916310831877882*t - 
    8.541010762302342*^-6*t^2 + 4.660088143016865*^-7*t^3 + 
    2.766239728021478*^-8*t^4 + 8.890492604886785*^-10*t^5, 
   -1.213213256395253*^-7*t - 8.638822196517139*^-6*t^2 + 
    5.352548490981743*^-7*t^3 + 3.747881182270202*^-8*t^4 + 
    1.1869859685377282*^-9*t^5, 0.00002316534383958413*t + 
    0.000027083804572221836*t^2 + 0.000010262433863545979*t^3 + 
    1.5127427653566423*^-6*t^4 + 7.867922758759993*^-8*t^5, 
   0.00002317711097311473*t + 0.000027090747871830308*t^2 + 
    0.000010261091241971724*t^3 + 1.5119004576690016*^-6*t^4 + 
    7.865364601952759*^-8*t^5, -0.000018181145719042807*t - 
    0.000015774220799268854*t^2 - 3.8604939938034305*^-6*t^3 - 
    5.585760457446057*^-7*t^4 - 2.804148222512906*^-8*t^5, 
   -0.00001819334450514035*t - 0.000015784717191742467*t^2 - 
    3.863061148174664*^-6*t^3 - 5.589690160704493*^-7*t^4 - 
    2.806120809971989*^-8*t^5, -5.212459065574498*^-7*t + 
    0.00006667271531539198*t^2 + 2.689508167517753*^-6*t^3 + 
    1.6458455277981596*^-7*t^4 + 4.960362491766907*^-9*t^5, 
   -6.020973944636339*^-7*t + 0.0000666564643982604*t^2 + 
    3.145030420692583*^-6*t^3 + 1.9350998986757202*^-7*t^4 + 
    5.830055402167267*^-9*t^5, -6.080564667523673*^-7*t + 
    0.00006662888674626748*t^2 + 3.2128935976167227*^-6*t^3 + 
    1.9584575731731512*^-7*t^4 + 5.896094936432986*^-9*t^5, 
   -6.080366317593442*^-7*t + 0.00006664716723858962*t^2 + 
    3.212368851924276*^-6*t^3 + 1.9584197834700472*^-7*t^4 + 
    5.895921170111099*^-9*t^5, -0.000021261049685590947*t - 
    0.000020132620889076856*t^2 - 5.659141334552522*^-6*t^3 - 
    7.494219852638558*^-7*t^4 - 3.623866452011382*^-8*t^5, 
   0.00002717938536446554*t + 0.00003208719297867069*t^2 + 
    0.000012352000264867987*t^3 + 1.8598357147625013*^-6*t^4 + 
    9.772109797016423*^-8*t^5, 0.00002569819446262322*t + 
    0.000030362016803783284*t^2 + 0.000011702234154116321*t^3 + 
    1.7647544369547807*^-6*t^4 + 9.277279197944991*^-8*t^5, 
   0.0035834160062911883*t + 0.000015021557881470596*t^2 + 
    7.579392749452053*^-7*t^3 + 1.7648431754562577*^-8*t^4 + 
    3.5731050534517017*^-10*t^5, -0.00003135669216636163*t - 
    0.000036960377008417485*t^2 - 0.000014192085000427792*t^3 - 
    2.1299227788039096*^-6*t^4 - 1.1177141404538753*^-7*t^5, 
   0.000032040807224914155*t + 0.000030326645636065756*t^2 + 
    8.52040109308925*^-6*t^3 + 1.129368929437101*^-6*t^4 + 
    5.4612580945763113*^-8*t^5, 0.000032041343321524815*t + 
    0.000030327116834581*t^2 + 8.520522172417162*^-6*t^3 + 
    1.129387714515284*^-6*t^4 + 5.461349781792638*^-8*t^5, 
   -0.000031361700686999606*t - 0.00003696621162035218*t^2 - 
    0.000014194283118578217*t^3 - 2.1302445008112962*^-6*t^4 - 
    1.1178814799646045*^-7*t^5, -0.0017917189164473257*t + 
    0.000012691426846926117*t^2 - 4.8836784042312174*^-8*t^3 - 
    1.991857400066658*^-9*t^4, 0.0017917138129061327*t + 
    0.00003354149172787168*t^2 + 7.614719953173186*^-7*t^3 + 
    1.4630896636349377*^-8*t^4 + 2.0981210611206184*^-10*t^5, 
   -0.0017917189163702376*t + 0.00001269142695877985*t^2 - 
    4.883309781986054*^-8*t^3 - 1.9918217699541503*^-9*t^4, 
   0.00358343272935018*t + 0.000020850064875739572*t^2 + 
    8.103102454456699*^-7*t^3 + 1.662280837524945*^-8*t^4 + 
    2.600206683468882*^-10*t^5, -1.1703836243800829*^-9*t + 
    0.00004237087841953781*t^2 + 5.418610566955492*^-7*t^3 + 
    8.88623863568303*^-9*t^4, 0.0035834151782547863*t + 
    0.000015020251609651264*t^2 + 7.590288243212363*^-7*t^3 + 
    1.7886213188165988*^-8*t^4 + 3.6493861148752406*^-10*t^5, 
   -7.692295938025936*^-9*t + 0.000042360865888807833*t^2 + 
    6.291120130503054*^-7*t^3 + 1.2996072590207317*^-8*t^4 + 
    1.8725758388292516*^-10*t^5, 0.00003204098302410114*t + 
    0.00003032680864016137*t^2 + 8.520445935212328*^-6*t^3 + 
    1.1293751773949962*^-6*t^4 + 5.4612881413737504*^-8*t^5, 
   3.569985349498523*^-10*t + 2.917599388913331*^-10*t^2 - 
    1.08345804891461*^-9*t^3, 0.000015123405683977125*t + 
    0.000018192210705700373*t^2 + 7.5136858713993284*^-6*t^3 + 
    1.3196509591553729*^-6*t^4 + 7.787739765526612*^-8*t^5, 
   -6.140944946741293*^-8*t - 3.359732657738522*^-8*t^2 - 
    2.3871141785608716*^-9*t^3 - 3.427167459426651*^-9*t^4 - 
    1.449669569957785*^-10*t^5, -1.237908855677656*^-7*t - 
    6.41262394328436*^-8*t^2 - 2.2879705235413146*^-9*t^3 - 
    6.673428585036752*^-9*t^4 - 2.9534356026596294*^-10*t^5, 
   -0.000013104663223118706*t - 0.000029625210863707458*t^2 - 
    7.005738957716899*^-6*t^3 - 1.197762183227571*^-6*t^4 - 
    6.918412992407514*^-8*t^5, -3.737471458283514*^-9*t - 
    4.356674275627025*^-6*t^2 + 4.134844989754545*^-8*t^3 - 
    1.695595620848183*^-10*t^4, -0.005873948943711705*t - 
    0.0000432689225784735*t^2 + 1.2556334644179876*^-7*t^3 + 
    5.769249682126837*^-7*t^4 + 3.4103248430737255*^-8*t^5, 
   -2.717516331337616*^-7*t + 3.8048828448074297*^-6*t^2 + 
    8.372778773554853*^-7*t^3 + 6.950888713662645*^-8*t^4 + 
    2.2738490999348853*^-9*t^5, 0.00004683114186874615*t + 
    0.000050848019725047386*t^2 + 0.000017787262173312507*t^3 + 
    2.628016477330108*^-6*t^4 + 1.35827398496277*^-7*t^5, 
   9.125237174246461*^-8*t - 0.000014435784616988597*t^2 - 
    5.242956366156765*^-7*t^3 - 3.279195655332923*^-8*t^4 - 
    9.32593847859392*^-10*t^5, -0.000013461432089850105*t - 
    0.00007877499579668819*t^2 - 0.000010793554910416255*t^3 - 
    1.4673795105089983*^-6*t^4 - 7.943865047959603*^-8*t^5, 
   0.00002898581857837968*t + 0.000024810670180844364*t^2 + 
    7.676608207987809*^-6*t^3 + 1.0209784336176571*^-6*t^4 + 
    4.9395513118954714*^-8*t^5, 0.000028918011167234543*t + 
    0.000024752630347908483*t^2 + 7.65868254021708*^-6*t^3 + 
    1.0185893759190057*^-6*t^4 + 4.927995105665916*^-8*t^5, 
   0.000019052265514263848*t + 0.000023070952045273723*t^2 + 
    8.644661839433607*^-6*t^3 + 1.2969491823377797*^-6*t^4 + 
    6.806178285507987*^-8*t^5, 0.000018998781248970132*t + 
    0.00002300647781570684*t^2 + 8.620581853831086*^-6*t^3 + 
    1.2933348937331932*^-6*t^4 + 6.787225145553475*^-8*t^5, 
   -0.00002372033668652362*t - 0.000028684077572448358*t^2 - 
    0.000010741781398865962*t^3 - 1.61099650608601*^-6*t^4 - 
    8.452751272766368*^-8*t^5, -0.000023657251857328162*t - 
    0.000028608060112973628*t^2 - 0.000010713421588636032*t^3 - 
    1.6067359142296483*^-6*t^4 - 8.430410769228906*^-8*t^5, 
   -0.000033885557936036806*t - 0.00003885271378027924*t^2 - 
    0.000014214892135269928*t^3 - 2.104776292109118*^-6*t^4 - 
    1.095718735770316*^-7*t^5, 2.1130031045115395*^-8*t + 
    3.288135429208285*^-8*t^2 - 9.017642785817213*^-8*t^3 - 
    6.216426800033904*^-9*t^4 - 1.9858703710945411*^-10*t^5, 
   2.3060190063865767*^-6*t + 3.177984406802502*^-6*t^2 + 
    1.3486749206796795*^-6*t^3 + 2.5292571453659515*^-7*t^4 + 
    1.6727222589854676*^-8*t^5, -1.4968692713531027*^-8*t - 
    2.3372985863856298*^-8*t^2 + 9.614677093652633*^-8*t^3 + 
    4.888580759579676*^-9*t^4 + 1.5311659556840588*^-10*t^5, 
   -0.000013306972273545211*t - 0.00001632091943660418*t^2 - 
    7.168273775331539*^-6*t^3 - 1.23980439947815*^-6*t^4 - 
    7.264886845464876*^-8*t^5, -3.723797905373837*^-8*t - 
    5.710928853179203*^-8*t^2 + 1.8641252722463858*^-7*t^3 + 
    1.1102627411263347*^-8*t^4 + 3.527005344978442*^-10*t^5, 
   0.00001012138592818438*t + 0.000012526757852099682*t^2 + 
    5.440909753226444*^-6*t^3 + 9.314114576399415*^-7*t^4 + 
    5.4169890799384736*^-8*t^5, 9.988323824256489*^-6*t + 
    0.000012363341192523428*t^2 + 5.369433792081429*^-6*t^3 + 
    9.190981483281838*^-7*t^4 + 5.345025130902689*^-8*t^5, 
   -3.8370836562146304*^-10*t - 1.27560809868923*^-10*t^2 + 
    1.248713599713544*^-10*t^3, 0.000027376638445531286*t + 
    0.000033376500537602055*t^2 + 0.000012541437219583047*t^3 + 
    1.8844206797618755*^-6*t^4 + 9.89843857139544*^-8*t^5, 
   -0.000010456437241988097*t - 0.000012899173851184631*t^2 - 
    5.627249292829277*^-6*t^3 - 9.672081820480275*^-7*t^4 - 
    5.64169812955582*^-8*t^5, 0.00002971320503783784*t + 
    0.00003609746012632443*t^2 + 0.000013543904500805357*t^3 + 
    2.033432983030297*^-6*t^4 + 1.0675997179620161*^-7*t^5, 
   -0.000023241466781224235*t - 0.000027203344748773037*t^2 - 
    0.000010045307940556748*t^3 - 1.4945102677357346*^-6*t^4 - 
    7.805671909940357*^-8*t^5, -0.00002325050726721382*t - 
    0.00002720650054814711*t^2 - 0.000010044202455820908*t^3 - 
    1.495475761154685*^-6*t^4 - 7.80894244639857*^-8*t^5, 
   0.00001787992935782856*t + 0.000015301234966314104*t^2 + 
    4.732248241721953*^-6*t^3 + 6.31388243750522*^-7*t^4 + 
    3.052002623483581*^-8*t^5, 0.000017892051747549355*t + 
    0.000015311611297973568*t^2 + 4.735458852223332*^-6*t^3 + 
    6.318157811822165*^-7*t^4 + 3.054068494786656*^-8*t^5, 
   -4.032685313629688*^-9*t - 6.207067893442639*^-9*t^2 - 
    2.1942508717340773*^-9*t^3 + 1.6784516712979483*^-9*t^4, 
   -1.9467813536084726*^-9*t - 2.9918369054227055*^-9*t^2 - 
    1.7905717256417611*^-9*t^3 + 8.329887647289509*^-10*t^4, 
   -2.0145007473460314*^-9*t - 3.0894262707644235*^-9*t^2 - 
    1.7622964344668862*^-9*t^3 + 8.192618417697956*^-10*t^4, 
   -2.018545966091346*^-9*t - 3.0950341115219657*^-9*t^2 - 
    1.8392142015398426*^-9*t^3 + 8.232550294224963*^-10*t^4, 
   0.000021261214801824672*t + 0.000018198679563801838*t^2 + 
    5.630714380056482*^-6*t^3 + 7.48906956878629*^-7*t^4 + 
    3.623220207259063*^-8*t^5, -1.5655872582587968*^-9*t - 
    2.382467087810957*^-9*t^2 + 1.5817677095655043*^-9*t^3 + 
    2.754354284437014*^-10*t^4, -0.000027171947807151744*t - 
    0.000033042718335073566*t^2 - 0.000012402992285159254*t^3 - 
    1.8624789135366767*^-6*t^4 - 9.779808223001096*^-8*t^5, 
   -1.5659179477908273*^-9*t - 2.3829820127516536*^-9*t^2 + 
    1.582002348859729*^-9*t^3 + 2.7548885048130403*^-10*t^4, 
   -1.8081817284799993*^-10*t - 1.8688812804513782*^-10*t^2 + 
    4.446185461484246*^-9*t^3, -0.000025689955670976675*t - 
    0.0000313162977007569*t^2 - 0.000011766861314057473*t^3 - 
    1.767859723365391*^-6*t^4 - 9.286161644157674*^-8*t^5, 
   -1.8085345755620278*^-10*t - 1.869398313384002*^-10*t^2 + 
    4.444566867698633*^-9*t^3, 1.7759044534259197*^-10*t + 
    1.6392938391274131*^-10*t^2 - 5.960947810775378*^-9*t^3, 
   -0.000032698467801224825*t - 0.00003940728858828654*t^2 - 
    0.000014736011202868217*t^3 - 2.208278562854161*^-6*t^4 - 
    1.1581386868196039*^-7*t^5, 0.000031355875171582076*t + 
    0.000037926206733249025*t^2 + 0.00001420403852412317*t^3 + 
    2.13029005874652*^-6*t^4 + 1.1177977937578163*^-7*t^5, 
   -0.00003204110329177644*t - 0.000027425796609639638*t^2 - 
    8.485606502525454*^-6*t^3 - 1.128618957394906*^-6*t^4 - 
    5.460269066312727*^-8*t^5, -0.0000320416397772792*t - 
    0.000027426255825394605*t^2 - 8.485749050018786*^-6*t^3 - 
    1.1286378152315036*^-6*t^4 - 5.460360508764595*^-8*t^5, 
   0.00003136088580550078*t + 0.00003793204460024116*t^2 + 
    0.000014206189797415336*t^3 + 2.1306098702605*^-6*t^4 + 
    1.1179646977256397*^-7*t^5, 1.397454112048195*^-10*t, 
   -2.4396293954066115*^-10*t + 1.1187782865965016*^-10*t^3, 
   1.397487427597271*^-10*t, -3.837102951049898*^-10*t - 
    1.2756371577523153*^-10*t^2 + 1.2486972835427665*^-10*t^3, 
   -0.000032222463407123415*t - 0.00003885344903688037*t^2 - 
    0.000014532050783981747*t^3 - 2.1779469485896497*^-6*t^4 - 
    1.142317921722689*^-7*t^5, -0.00003204127907534068*t - 
    0.000027425947101711872*t^2 - 8.485653530183492*^-6*t^3 - 
    1.1286251019846273*^-6*t^4 - 5.460299087457991*^-8*t^5, 
   2.300561145955408*^-9*t - 8.107724504755585*^-7*t^2 - 
    3.766490067274855*^-8*t^3 - 1.8764050521573567*^-9*t^4, 
   3.042655628117188*^-6*t + 5.182014314737684*^-6*t^2 - 
    3.7967124412412487*^-6*t^3 - 4.679933514363949*^-7*t^4 - 
    1.869391103418359*^-8*t^5, 5.6207156582984*^-7*t + 
    1.0319365251029828*^-6*t^2 - 1.8799070366376283*^-6*t^3 - 
    1.4932902174882509*^-7*t^4 - 5.00075791729615*^-9*t^5, 
   1.371488758651672*^-6*t + 2.1506733170879365*^-6*t^2 - 
    3.9215310394670354*^-6*t^3 - 3.3520358196411413*^-7*t^4 - 
    1.1472229976652315*^-8*t^5, -0.00001114557905147778*t - 
    9.580627346022832*^-6*t^2 - 2.3499861915050882*^-6*t^3 - 
    3.6523873916270226*^-7*t^4 - 1.818407967733018*^-8*t^5, 
   -0.000030506089346127548*t - 0.00003675771735581544*t^2 - 
    0.000014633301709726581*t^3 - 2.312841825657354*^-6*t^4 - 
    1.2720910374408982*^-7*t^5, -2.8876969865559553*^-7*t + 
    0.00004893536053086092*t^2 + 2.1173603745927205*^-6*t^3 + 
    1.1434432886475736*^-7*t^4 + 3.246657775663471*^-9*t^5, 
   2.77694783472858*^-7*t - 0.0000449086884062894*t^2 - 
    2.079226270939782*^-6*t^3 - 1.1019425224336955*^-7*t^4 - 
    3.1192310980134117*^-9*t^5, -4.7389843911508495*^-6*t + 
    0.0001641773825786635*t^2 + 0.00002119691708011293*t^3 + 
    1.3792193812341089*^-6*t^4 + 4.3094966332930256*^-8*t^5, 
   0.00005184661025505247*t - 7.0063335549208465*^-6*t^2 + 
    0.000017223629066186797*t^3 + 2.699079698711097*^-6*t^4 + 
    1.4131860373335074*^-7*t^5, -0.0041245172615747595*t - 
    0.00008953649781887546*t^2 - 6.430721982162004*^-6*t^3 - 
    3.353643296503565*^-7*t^4 - 9.619868237385745*^-9*t^5, 
   9.519067065274309*^-6*t + 4.035103411418134*^-6*t^2 - 
    1.621448410101862*^-6*t^3 - 4.7349235165220594*^-7*t^4 - 
    3.464158197140843*^-8*t^5, 0.00004287816960823531*t + 
    0.00003670334175188127*t^2 + 0.000011337251446483*t^3 + 
    1.5093982100624712*^-6*t^4 + 7.304349771421788*^-8*t^5, 
   0.000042812893930077615*t + 0.0000366474687469405*t^2 + 
    0.00001131986621280131*t^3 + 1.5070964041549804*^-6*t^4 + 
    7.293221377956305*^-8*t^5, -7.3111329516951514*^-9*t + 
    7.699984379686623*^-8*t^2 + 6.390887490454017*^-8*t^3 + 
    3.216618698663439*^-9*t^4, -7.309423680370217*^-9*t + 
    7.700247679319336*^-8*t^2 + 6.381276402143365*^-8*t^3 + 
    3.2142377127567496*^-9*t^4, -0.00003107785728630158*t - 
    0.00003497904922632825*t^2 - 0.000012727620036577118*t^3 - 
    1.8720312484425301*^-6*t^4 - 9.712058859531939*^-8*t^5, 
   -0.00003099794774592268*t - 0.00003488863037241722*t^2 - 
    0.00001269454430838973*t^3 - 1.8671733313607903*^-6*t^4 - 
    9.686842275650692*^-8*t^5, -0.000033067081148692875*t - 
    0.00004037179050419806*t^2 - 0.000016399944326526335*t^3 - 
    2.6591929109748386*^-6*t^4 - 1.4867384469022223*^-7*t^5, 
   5.897361047393955*^-7*t - 0.000036226095557673145*t^2 - 
    3.2637210368682844*^-6*t^3 - 1.9542070049607695*^-7*t^4 - 
    5.875309192515835*^-9*t^5, -7.656634456002274*^-9*t + 
    7.646164090050445*^-8*t^2 + 6.606402371214269*^-8*t^3 + 
    3.3333662325845246*^-9*t^4, -3.3168742509000334*^-7*t + 
    0.00003671360751929973*t^2 + 2.078568834881322*^-6*t^3 + 
    1.162559776843593*^-7*t^4 + 3.3937626145798074*^-9*t^5, 
   -8.523743369237698*^-6*t - 0.00001222787226368168*t^2 - 
    5.875902602985213*^-6*t^3 - 1.0697380295706047*^-6*t^4 - 
    6.445503711087934*^-8*t^5, -9.511360949113938*^-7*t + 
    0.00007280743829396745*t^2 + 5.35315803249803*^-6*t^3 + 
    3.1495296711746347*^-7*t^4 + 9.419244378650328*^-9*t^5, 
   -0.00003096642417899988*t - 0.00003280037108052396*t^2 - 
    0.000010858568546727106*t^3 - 1.4561396137412482*^-6*t^4 - 
    6.93252042107477*^-8*t^5, -0.000030905712722386*t - 
    0.00003275708500517869*t^2 - 0.000010856447349371396*t^3 - 
    1.4578157538668083*^-6*t^4 - 6.949859096383035*^-8*t^5, 
   -1.1107610325930295*^-10*t + 8.79213135977969*^-8*t^2 + 
    9.008443433383143*^-9*t^3 + 3.186529151784261*^-10*t^4, 
   -1.0581670494920242*^-8*t - 1.6418991467034356*^-8*t^2 + 
    6.932041986097319*^-8*t^3 + 4.1960480264761336*^-9*t^4 + 
    1.220881764919303*^-10*t^5, -0.000014378031095130553*t - 
    0.00001774310643211396*t^2 - 7.73644264819883*^-6*t^3 - 
    1.3279361598463928*^-6*t^4 - 7.733887999703702*^-8*t^5, 
   -9.128791031359262*^-9*t - 1.4194285359451113*^-8*t^2 + 
    6.897447040737204*^-8*t^3 + 3.687477369877207*^-9*t^4 + 
    1.0614573106557459*^-10*t^5, -0.000023279108367114397*t - 
    0.000027261848727557546*t^2 - 9.769109365688446*^-6*t^3 - 
    1.479232850699731*^-6*t^4 - 7.761598849942331*^-8*t^5, 
   -0.00002316810861426295*t - 0.000027080249550026854*t^2 - 
    0.000010418605014376401*t^3 - 1.5199621006814334*^-6*t^4 - 
    7.885994495096594*^-8*t^5, 0.000017733631893338016*t + 
    0.000015073830515216559*t^2 + 5.841010805207991*^-6*t^3 + 
    6.90827147369893*^-7*t^4 + 3.2232825911010784*^-8*t^5, 
   0.000017745804163475224*t + 0.00001508428150090336*t^2 + 
    5.8442647316119256*^-6*t^3 + 6.912361207752181*^-7*t^4 + 
    3.225290920956541*^-8*t^5, -9.753987951449612*^-8*t - 
    1.5245464971630013*^-7*t^2 + 1.1783748446004824*^-6*t^3 + 
    4.825947018590297*^-8*t^4 + 1.2817596236190284*^-9*t^5, 
   -4.7062237142629404*^-8*t - 7.360899256653929*^-8*t^2 + 
    5.793749608004486*^-7*t^3 + 2.304123493957953*^-8*t^4 + 
    6.146621455506847*^-10*t^5, -4.800747785869503*^-8*t - 
    7.502537344017608*^-8*t^2 + 5.762074616073236*^-7*t^3 + 
    2.3822205271004746*^-8*t^4 + 6.300363746599782*^-10*t^5, 
   -4.803964452520154*^-8*t - 7.50812669864562*^-8*t^2 + 
    5.78523752133404*^-7*t^3 + 2.3865168189793666*^-8*t^4 + 
    6.308446710954716*^-10*t^5, 2.80238349747451*^-8*t + 
    2.4329508230066108*^-8*t^2 + 6.017801918527786*^-9*t^3 + 
    8.959324342412487*^-10*t^4, -0.00003656670177796162*t - 
    0.000041083461600562684*t^2 - 0.000014919296010856442*t^3 - 
    2.194226089219602*^-6*t^4 - 1.1382800551638743*^-7*t^5, 
   -1.6838846811268343*^-7*t - 1.9471945229912506*^-7*t^2 - 
    7.250603605527223*^-8*t^3 - 1.0468326541854379*^-8*t^4 - 
    5.47240385047938*^-10*t^5, -5.70654016591312*^-10*t + 
    8.719762759244905*^-8*t^2 + 8.4356297172419*^-9*t^3 + 
    3.608030985863148*^-10*t^4, 1.2911032234032717*^-7*t + 
    1.497001454834563*^-7*t^2 + 5.5981015837268515*^-8*t^3 + 
    8.123150830506942*^-9*t^4 + 4.2384806899933167*^-10*t^5, 
   -4.982382536239546*^-8*t - 4.264443838266269*^-8*t^2 - 
    1.0581641609898645*^-8*t^3 - 1.746674014614769*^-9*t^4, 
   -4.978494640351451*^-8*t - 4.261106252401685*^-8*t^2 - 
    1.0573464416072356*^-8*t^3 - 1.7453957709358897*^-9*t^4, 
   1.2904891698896157*^-7*t + 1.4962828392661676*^-7*t^2 + 
    5.595374473590225*^-8*t^3 + 8.119123361738009*^-9*t^4 + 
    4.2363859717413634*^-10*t^5, -4.40095304935682*^-8*t^2 - 
    3.512352011405498*^-9*t^3 - 1.2592829847992896*^-10*t^4, 
   4.391178297604271*^-8*t^2 + 5.496089033101661*^-9*t^3 + 
    1.9272459402821212*^-10*t^4, -4.400969297292835*^-8*t^2 - 
    3.5112305728551106*^-9*t^3 - 1.258914264231321*^-10*t^4, 
   -1.1099777737468731*^-10*t + 8.792143521484268*^-8*t^2 + 
    9.006644187749854*^-9*t^3 + 3.186095951866857*^-10*t^4, 
   -2.878731514490028*^-10*t - 4.2921251002285234*^-10*t^2 + 
    1.0562483700518317*^-10*t^4, 0.000024816115184812552*t + 
    0.000030021248954963347*t^2 + 0.000011212212098978463*t^3 + 
    1.6789032751627915*^-6*t^4 + 8.804673455536261*^-8*t^5, 
   -0.00003391692611145947*t - 0.000040848662257307864*t^2 - 
    0.000015284497732670646*t^3 - 2.2884415119076757*^-6*t^4 - 
    1.1999706944089322*^-7*t^5, -4.9824356779201256*^-8*t - 
    4.2644936410687764*^-8*t^2 - 1.0581787254427301*^-8*t^3 - 
    1.746695609688977*^-9*t^4, -1.3789248003735592*^-8*t^2 - 
    4.0828246979353293*^-10*t^3, 1.820351872710162*^-7*t + 
    1.3533066956472272*^-7*t^2 - 6.618632715666208*^-10*t^3 + 
    1.3465830039296818*^-9*t^4, 7.88978541992872*^-9*t + 
    9.421201434919076*^-9*t^2 - 3.780672150205334*^-8*t^3 - 
    1.9457305112104742*^-9*t^4, -1.2729780354050804*^-8*t - 
    2.1393097180078218*^-8*t^2 + 7.761461303009672*^-8*t^3 + 
    4.713430828688238*^-9*t^4 + 1.4337510620637428*^-10*t^5, 
   7.007411305857983*^-8*t + 8.820977209744356*^-8*t^2 + 
    3.745837307391364*^-8*t^3 + 6.399170332115188*^-9*t^4 + 
    3.6903659511429277*^-10*t^5, -2.8028907619471113*^-9*t + 
    8.326895377241827*^-7*t^2 + 1.6293968582300247*^-8*t^3 + 
    5.967895720259243*^-10*t^4, -1.6413670507655854*^-9*t - 
    1.5572176303873432*^-7*t^2 + 3.923134847895244*^-9*t^3 + 
    3.4128263317673024*^-10*t^4, -4.807152525329372*^-8*t + 
    7.872795706207368*^-7*t^2 - 1.2458107212391843*^-8*t^3 - 
    2.8938388632865055*^-9*t^4 - 1.2595153104506733*^-10*t^5, 
   3.8421949515023146*^-7*t + 4.513425346455812*^-7*t^2 + 
    1.7228141200541926*^-7*t^3 + 2.561092988324157*^-8*t^4 + 
    1.3289780234140765*^-9*t^5, -1.6990683222170162*^-8*t + 
    1.217780189284389*^-6*t^2 + 7.960665976737132*^-8*t^3 + 
    4.911408498606243*^-9*t^4 + 1.519451926241497*^-10*t^5, 
   6.58360621333855*^-8*t + 8.293123637288418*^-8*t^2 + 
    3.525686595072764*^-8*t^3 + 6.034355076902733*^-9*t^4 + 
    3.4911421218182616*^-10*t^5, 0.00004424802276976611*t + 
    0.000037874440786936035*t^2 + 0.00001171842529620688*t^3 + 
    1.5586147238372806*^-6*t^4 + 7.540595976733099*^-8*t^5, 
   0.000044180096914292455*t + 0.0000378162990821926*t^2 + 
    0.000011700437250609627*t^3 + 1.5562220999910894*^-6*t^4 + 
    7.529020355534565*^-8*t^5, -1.5556363714631696*^-10*t + 
    1.515778365292292*^-9*t^2 + 1.215563623015244*^-9*t^3, 
   -1.555961951691645*^-10*t + 1.5157267238655361*^-9*t^2 + 
    1.21718316484594*^-9*t^3, -0.000031753772404395746*t - 
    0.000035560458714194096*t^2 - 0.000012869929397214952*t^3 - 
    1.8939100717203526*^-6*t^4 - 9.821568256224218*^-8*t^5, 
   -0.00003167024169547426*t - 0.00003546693920894443*t^2 - 
    0.00001283609245459384*t^3 - 1.8889303995679918*^-6*t^4 - 
    9.795745136268948*^-8*t^5, 1.590796303897314*^-8*t + 
    1.8491069921295193*^-8*t^2 + 6.942966731874929*^-9*t^3 + 
    1.0126896400282*^-9*t^4, -1.5182269946535846*^-9*t + 
    6.241111420207339*^-7*t^2 - 2.172322083680733*^-9*t^3 + 
    1.0485248237297637*^-10*t^4, -1.5340154144183014*^-10*t + 
    1.5193916590800395*^-9*t^2 + 1.1920808515593855*^-9*t^3, 
   3.521211413249607*^-9*t + 6.346157359675361*^-7*t^2 - 
    1.8366873103484914*^-8*t^3 - 1.2956213444653787*^-9*t^4, 
   -8.076773308581558*^-6*t - 0.000011844019154846375*t^2 - 
    5.782723253869782*^-6*t^3 - 1.0556112255704607*^-6*t^4 - 
    6.373747924870579*^-8*t^5, 7.643405779282856*^-9*t + 
    1.1425119510303807*^-8*t^2 - 2.5071046603009526*^-8*t^3 - 
    1.8928211744277826*^-9*t^4, -0.0000359319949133258*t - 
    0.000038301766536120776*t^2 - 0.00001282701872209036*t^3 - 
    1.7463434243826438*^-6*t^4 - 8.435000816886462*^-8*t^5, 
   9.985392609086575*^-6*t + 0.000011104372837340056*t^2 + 
    5.394203644744176*^-6*t^3 + 9.204796638586418*^-7*t^4 + 
    5.349124672762737*^-8*t^5, 1.5722890429425309*^-10*t + 
    1.7240944310598443*^-9*t^2 + 5.260672353093526*^-9*t^3, 
   1.3511169025004518*^-9*t^3, -0.00001460838505504948*t - 
    0.00001807557304655147*t^2 - 7.866702353942398*^-6*t^3 - 
    1.3488718315253983*^-6*t^4 - 7.853644806853131*^-8*t^5, 
   1.3445991120836624*^-9*t^3, 0.000019344564690186263*t + 
    0.000023600869641800914*t^2 + 9.576893894638661*^-6*t^3 + 
    1.5508479808226092*^-6*t^4 + 8.664856812942938*^-8*t^5, 
   2.972486534096439*^-6*t + 3.163767630981749*^-6*t^2 + 
    9.858147661859857*^-7*t^3 + 9.191897500910008*^-8*t^4 + 
    1.1375574269569385*^-9*t^5, -0.000038808021086671585*t - 
    0.000043453553372786266*t^2 - 0.000015724351287866177*t^3 - 
    2.3142051315932304*^-6*t^4 - 1.200078893941385*^-7*t^5, 
   -4.21500251282915*^-7*t - 3.615872128304447*^-7*t^2 - 
    9.06097451376114*^-8*t^3 - 1.5170767612263974*^-8*t^4 - 
    7.372819346522294*^-10*t^5, -0.000036410792965538635*t - 
    0.000042411545254333686*t^2 - 0.000015627174723300662*t^3 - 
    2.323230866447491*^-6*t^4 - 1.2123751762082704*^-7*t^5, 
   4.55363784510593*^-10*t + 7.316554415063967*^-10*t^2 + 
    1.0973993128835176*^-8*t^3, 9.63150976653743*^-9*t + 
    5.030980936423548*^-6*t^2 - 3.5281579873351334*^-7*t^3 - 
    8.297097359834342*^-9*t^4 - 1.7941350219483867*^-10*t^5, 
   4.555414281014797*^-10*t + 7.319969873548819*^-10*t^2 + 
    1.0974288392582814*^-8*t^3, 2.226722912080766*^-9*t + 
    1.8734703254511843*^-9*t^2 + 4.919578964479728*^-10*t^3 + 
    1.0193252247290595*^-10*t^4, 0.000022962314701789396*t + 
    0.0000280152082483876*t^2 + 0.000011368516334516794*t^3 + 
    1.8410387634783396*^-6*t^4 + 1.0286257401930799*^-7*t^5, 
   1.2785083018582147*^-7*t + 1.513741999882772*^-7*t^2 + 
    5.849330496866898*^-8*t^3 + 8.823988694331444*^-9*t^4 + 
    4.5804484361859046*^-10*t^5, 9.717943176950979*^-8*t + 
    1.1119359802852252*^-7*t^2 + 4.071011109596505*^-8*t^3 + 
    5.764604502766736*^-9*t^4 + 3.049816393422832*^-10*t^5, 
   -2.0735685546115417*^-10*t + 1.1630369638798686*^-9*t^2 + 
    4.895024536431777*^-9*t^3 + 1.2737528393750932*^-10*t^4, 
   -5.458320310734442*^-8*t - 6.246149278153541*^-8*t^2 - 
    2.2871047857036875*^-8*t^3 - 3.23817448846669*^-9*t^4 - 
    1.7109832407410639*^-10*t^5, -9.869220307905103*^-10*t - 
    8.562143316683378*^-10*t^2 - 1.681957457891481*^-10*t^3, 
   -9.634582787269063*^-10*t - 8.361607412378637*^-10*t^2 - 
    1.6316978614191024*^-10*t^3, 0.00002327125089645289*t + 
    0.000028394064024535452*t^2 + 0.000011523434783412132*t^3 + 
    1.8663589253771505*^-6*t^4 + 1.042844873158689*^-7*t^5, 
   -8.705286975184469*^-10*t^2 - 2.6025554842733316*^-9*t^3, 
   8.535655678471383*^-10*t^2 + 2.6581144596934176*^-9*t^3, 
   -8.704553238702868*^-10*t^2 - 2.601295037565284*^-9*t^3, 
   1.571477515549665*^-10*t + 1.723972491711037*^-9*t^2 + 
    5.258729614815003*^-9*t^3, 2.0324414190583204*^-10*t + 
    3.0903712453468476*^-10*t^2 + 1.6595775090462288*^-10*t^3, 
   0.000024332424935471562*t + 0.00002937986229757919*t^2 + 
    0.000010994583826525488*t^3 + 1.6482585572463505*^-6*t^4 + 
    8.646495578838915*^-8*t^5, 0.000016924218656879925*t + 
    0.000020223251703048614*t^2 + 7.5350586631906414*^-6*t^3 + 
    1.126936042817562*^-6*t^4 + 5.903139500896353*^-8*t^5, 
   -1.0090278327438427*^-9*t - 8.751073867124021*^-10*t^2 - 
    1.7293580958758654*^-10*t^3, -2.8757721100042608*^-9*t^2, 
   -0.00001691514956553788*t - 0.00001447789082846583*t^2 - 
    4.478963488380262*^-6*t^3 - 5.956855604582732*^-7*t^4 - 
    2.8816793549928246*^-8*t^5, -5.194395012678849*^-10*t - 
    1.4432288208494604*^-10*t^2 + 4.270320329305784*^-10*t^3, 
   -0.00001785317523089959*t - 0.000015282171042020767*t^2 - 
    4.728581801399943*^-6*t^3 - 6.287593673047636*^-7*t^4 - 
    3.0419121125186683*^-8*t^5, 4.276819404370726*^-8*t + 
    5.3805104275106565*^-8*t^2 + 2.2825812551919715*^-8*t^3 + 
    3.893066822595602*^-9*t^4 + 2.2388123971848384*^-10*t^5, 
   1.7312683584292309*^-7*t^2 + 2.370319005917144*^-10*t^3, 
   3.5653793581705726*^-10*t - 2.8584723540144365*^-7*t^2 - 
    3.0955403128584903*^-9*t^3 - 1.4682074943795742*^-10*t^4, 
   -0.000028877875776576664*t - 0.000024715322474673215*t^2 - 
    7.65409048891044*^-6*t^3 - 1.0181402523451786*^-6*t^4 - 
    4.924722991788698*^-8*t^5, 2.6059003142642004*^-7*t + 
    3.0361537844453086*^-7*t^2 + 1.1441441202131927*^-7*t^3 + 
    1.6754114296860824*^-8*t^4 + 8.720528158519562*^-10*t^5, 
   -1.7017138523721024*^-9*t + 2.559616647828606*^-7*t^2 + 
    1.0040664586922408*^-8*t^3 + 5.69788985915433*^-10*t^4, 
   1.820293257907713*^-7*t + 2.2920671631356739*^-7*t^2 + 
    9.73804372013799*^-8*t^3 + 1.6649306784563864*^-8*t^4 + 
    9.614826786348594*^-10*t^5, 8.04241357598469*^-6*t + 
    0.000011584948341122553*t^2 + 5.570773935643617*^-6*t^3 + 
    1.0081489493143027*^-6*t^4 + 6.056231930842855*^-8*t^5, 
   0.000028916615643439554*t + 0.000025142809747714452*t^2 + 
    7.661277260706024*^-6*t^3 + 1.0186671846189236*^-6*t^4 + 
    4.928128280467966*^-8*t^5, -0.000015192153770917336*t - 
    0.000013003497068965482*t^2 - 4.023281608443972*^-6*t^3 - 
    5.351329520319554*^-7*t^4 - 2.5889811365572185*^-8*t^5, 
   -6.908169000864161*^-10*t + 3.908764236275268*^-7*t^2 + 
    1.1869454209910072*^-9*t^3, -0.00006699688507910081*t - 
    0.00007502205225293306*t^2 - 0.00002714933204209868*t^3 - 
    3.995324970761128*^-6*t^4 - 2.071900420911742*^-7*t^5, 
   -0.00002365512346053525*t - 0.000029389192893396235*t^2 - 
    0.00001071968200695744*t^3 - 1.6067464433141783*^-6*t^4 - 
    8.430224139609322*^-8*t^5, -4.3655085955466385*^-6*t - 
    5.14844102216391*^-6*t^2 - 1.978620902039233*^-6*t^3 - 
    2.972866989528879*^-7*t^4 - 1.5608396118836804*^-8*t^5, 
   2.354932874449823*^-6*t + 3.2172014537702905*^-6*t^2 + 
    1.3738518811161392*^-6*t^3 + 2.5804674068372377*^-7*t^4 + 
    1.7076593123712107*^-8*t^5, -0.000015192142028151675*t - 
    0.000013003486707406991*t^2 - 4.023283567525079*^-6*t^3 - 
    5.351327704621102*^-7*t^4 - 2.58897978247505*^-8*t^5, 
   -0.000015238638777319068*t - 0.000013042973549487833*t^2 - 
    4.038392452532236*^-6*t^3 - 5.369374904354949*^-7*t^4 - 
    2.597430955755816*^-8*t^5, -0.000027916455421628196*t - 
    0.00003406177709107187*t^2 - 0.000013823584161588456*t^3 - 
    2.238892289332581*^-6*t^4 - 1.251006394693966*^-7*t^5, 
   0.000018006116906320528*t + 0.00002179781752157352*t^2 + 
    8.160791666389892*^-6*t^3 + 1.2245830282193584*^-6*t^4 + 
    6.427075348941358*^-8*t^5, 0.0000252975704926823*t + 
    0.000030278107424763933*t^2 + 0.00001190939091278304*t^3 + 
    1.8429216053650605*^-6*t^4 + 9.791797415479096*^-8*t^5, 
   0.000025027491323551213*t + 0.000029948567165975374*t^2 + 
    0.000011775645191682932*t^3 + 1.8212583860983071*^-6*t^4 + 
    9.670737983022798*^-8*t^5, 2.668379996128725*^-10*t^2 + 
    1.6642912811844854*^-9*t^3, 1.166129492678858*^-10*t + 
    1.8123028092152512*^-10*t^2 + 1.150288937212223*^-10*t^3, 
   2.492283040456902*^-10*t + 5.423251125552702*^-10*t^2 - 
    1.7438993680112879*^-9*t^3, 1.2313803756915043*^-8*t + 
    1.4155522987779819*^-8*t^2 + 5.217535860116405*^-9*t^3 + 
    7.4204563031405*^-10*t^4, -2.9982043930653926*^-7*t - 
    3.498980908532516*^-7*t^2 - 1.3219459420380233*^-7*t^3 - 
    1.9414545246722274*^-8*t^4 - 1.0093386267422414*^-9*t^5, 
   -2.8420788589849543*^-9*t - 2.3240063371855787*^-9*t^2 - 
    6.481669283829862*^-10*t^3 - 1.663402482710304*^-10*t^4, 
   -2.8388500256785466*^-9*t - 2.321413191212928*^-9*t^2 - 
    6.474757868347506*^-10*t^3 - 1.6616052598924932*^-10*t^4, 
   1.6284478207285508*^-10*t + 2.5082150244248757*^-10*t^2, 
   3.271797103972364*^-10*t + 5.039480500889334*^-10*t^2 + 
    3.055153293587742*^-10*t^3 - 1.246067754770355*^-10*t^4, 
   1.894104208882438*^-10*t + 2.9273550616552654*^-10*t^2 + 
    1.9052131843435732*^-10*t^3, 1.895001026948699*^-10*t + 
    2.928982194808557*^-10*t^2 + 1.7996332287038023*^-10*t^3, 
   3.513168816484671*^-8*t + 3.0087974846752205*^-8*t^2 + 
    7.47595333184867*^-9*t^3 + 1.2336575436103576*^-9*t^4, 
   -4.6918649626864436*^-7*t - 5.464139939557656*^-7*t^2 - 
    2.0577169822138695*^-7*t^3 - 3.0109656824714336*^-8*t^4 - 
    1.5679548942095271*^-9*t^5, -1.4068437279007315*^-7*t - 
    1.6347926470050025*^-7*t^2 - 6.135180435375803*^-8*t^3 - 
    8.942411825472849*^-9*t^4 - 4.665806369805449*^-10*t^5, 
   -8.6098475892597*^-8*t - 7.374981183193923*^-8*t^2 - 
    1.8197421036352016*^-8*t^3 - 2.9450096908131533*^-9*t^4 - 
    1.4521478572607414*^-10*t^5, 2.6958884015238394*^-10*t^2 + 
    1.6558350093463075*^-9*t^3, 1.097321490896166*^-7*t + 
    1.2750798246218683*^-7*t^2 + 4.785016216947467*^-8*t^3 + 
    6.974272994830488*^-9*t^4 + 3.6393616779208856*^-10*t^5, 
   -6.742322053973364*^-8*t - 5.774283941815632*^-8*t^2 - 
    1.4351428521386247*^-8*t^3 - 2.3700918923535104*^-9*t^4 - 
    1.1425386904541844*^-10*t^5, -0.0000559438307989601*t - 
    0.00004788557650828415*t^2 - 0.00001481597531381755*t^3 - 
    1.9705978977474783*^-6*t^4 - 9.53375691695943*^-8*t^5, 
   1.0963940347434474*^-7*t + 1.2739985307419547*^-7*t^2 + 
    4.7809372694037927*^-8*t^3 + 6.968292843553492*^-9*t^4 + 
    3.6362500803805266*^-10*t^5, -1.4901950681345518*^-10*t^2 - 
    1.4883450841624058*^-10*t^3, 1.1781850439771053*^-10*t^2 + 
    1.5154560142959425*^-9*t^3, -0.00001336398093946096*t - 
    0.000016472640210789043*t^2 - 7.191275491477438*^-6*t^3 - 
    1.2369172920754397*^-6*t^4 - 7.218597899587583*^-8*t^5, 
   0.000022733316190419974*t + 0.00002750742378405806*t^2 + 
    0.000010303574659215334*t^3 + 1.5454298375766312*^-6*t^4 + 
    8.109529684334444*^-8*t^5, -4.5926737900935994*^-10*t^3, 
   5.340368152379459*^-10*t + 1.1390903761199775*^-9*t^2 - 
    3.4441889664322993*^-9*t^3 - 1.9804699062786155*^-10*t^4, 
   2.333719504215062*^-10*t + 3.6372853084607984*^-10*t^2 - 
    1.935415456838009*^-9*t^3, -0.00006560056512875923*t - 
    0.00005615133212105469*t^2 - 0.00001737334793471369*t^3 - 
    2.3107566157180656*^-6*t^4 - 1.117943533709293*^-7*t^5, 
   -0.000014741842658804173*t - 0.000018605368637140103*t^2 - 
    7.935053545548496*^-6*t^3 - 1.3652316654609685*^-6*t^4 - 
    7.968769938382854*^-8*t^5, 0.0005396765481164365*t + 
    7.178036646261576*^-7*t^2 + 4.076533056607997*^-7*t^3 + 
    2.08131376689566*^-8*t^4 + 6.998861298917006*^-10*t^5, 
   0.0021588969210184663*t + 0.000012355953593368765*t^2 + 
    1.0492531995697967*^-6*t^3 + 3.852502759448743*^-8*t^4 + 
    1.2325264166282245*^-9*t^5, -0.001619045488699893*t - 
    9.74653501429021*^-6*t^2 - 1.78714756557312*^-6*t^3 - 
    7.991055353133215*^-8*t^4 - 2.425501711491433*^-9*t^5, 
   -0.000025482504241871488*t - 0.000024192870722992543*t^2 - 
    6.82642601109546*^-6*t^3 - 9.023904722608035*^-7*t^4 - 
    4.356636460012365*^-8*t^5, -1.8419302362210045*^-7*t + 
    6.3779656958013765*^-6*t^2 + 7.081298953170658*^-7*t^3 + 
    4.7431653714063256*^-8*t^4 + 1.5300101418530107*^-9*t^5, 
   4.259369064526716*^-8*t - 5.366300960514314*^-6*t^2 - 
    2.1343292071165583*^-7*t^3 - 1.4380944449564888*^-8*t^4 - 
    4.0436930650291167*^-10*t^5, -0.0010795126596455655*t + 
    5.910433713324219*^-6*t^2 - 1.110979575586356*^-7*t^3 + 
    2.1786134054204526*^-9*t^4, -0.001079512659593751*t + 
    5.90892590047163*^-6*t^2 - 1.1109174632694469*^-7*t^3 + 
    2.1783114187297076*^-9*t^4, -0.000019052370389297178*t - 
    0.000022466618786406803*t^2 - 8.63249719717147*^-6*t^3 - 
    1.296633983014971*^-6*t^4 - 6.805718440900664*^-8*t^5, 
   -0.00001899888495791916*t - 0.00002240365080585548*t^2 - 
    8.608364503038206*^-6*t^3 - 1.2930207188866905*^-6*t^4 - 
    6.786765352604826*^-8*t^5, -0.0021590189162955654*t + 
    8.62905974028335*^-6*t^2 - 3.848446414207282*^-7*t^3 + 
    5.962899132557871*^-10*t^4 - 1.560286369686511*^-10*t^5, 
   -0.002159018917133085*t + 8.624978295980603*^-6*t^2 - 
    3.8485351579774606*^-7*t^3 + 5.963862394288868*^-10*t^4 - 
    1.560250529742625*^-10*t^5, 0.000359837297921532*t - 
    2.0062073659132386*^-6*t^2 + 5.0395900543910016*^-8*t^3 - 
    6.346913574806978*^-10*t^4, 0.0003597804565400466*t + 
    2.2741646424015144*^-6*t^2 + 3.2005655987482736*^-7*t^3 + 
    1.659964054427067*^-8*t^4 + 5.344377850588803*^-10*t^5, 
   -2.305628960856617*^-6*t - 3.0102726575121297*^-6*t^2 - 
    1.3549828690984733*^-6*t^3 - 2.5307713500311054*^-7*t^4 - 
    1.6732900416094684*^-8*t^5, 3.668924358185663*^-8*t - 
    4.143825891189616*^-6*t^2 - 2.1285105819927994*^-7*t^3 - 
    1.2457061863897965*^-8*t^4 - 3.619972414868754*^-10*t^5, 
   0.0014393675172549472*t - 7.701907999556563*^-6*t^2 + 
    1.7080051220302106*^-7*t^3 - 4.167046916449478*^-9*t^4, 
   0.0014394168022160328*t + 5.081436546437453*^-6*t^2 + 
    2.592575926638381*^-7*t^3 - 7.624761115422391*^-9*t^4 - 
    3.1379498488825755*^-10*t^5, -0.0007196765081165888*t + 
    3.992015324663041*^-6*t^2 - 1.103568483421692*^-7*t^3 + 
    1.0139702503714542*^-9*t^4, -0.0007196764997720998*t + 
    3.989637167362747*^-6*t^2 - 1.1043603885951906*^-7*t^3 + 
    1.0101925025043009*^-9*t^4, -1.8312959493022724*^-10*t + 
    5.318545461910792*^-6*t^2 - 2.382828920662222*^-8*t^3 + 
    5.561050674783343*^-10*t^4, -0.000027388193367727015*t - 
    0.00003235758190257354*t^2 - 0.000012470751461113757*t^3 - 
    1.880575493066892*^-6*t^4 - 9.887014597615124*^-8*t^5, 
   0.000010455817946616773*t + 0.000013193755698649603*t^2 + 
    5.625402506440589*^-6*t^3 + 9.673951336695565*^-7*t^4 + 
    5.6421081528691154*^-8*t^5, -0.000029723117477620815*t - 
    0.0000350759644716094*t^2 - 0.000013493952038421538*t^3 - 
    2.030216188129881*^-6*t^4 - 1.0666558849214255*^-7*t^5, 
   -1.6036573091506088*^-7*t + 0.000032933766362686186*t^2 + 
    1.1143427908756136*^-6*t^3 + 6.070208004247821*^-8*t^4 + 
    1.6624436902959977*^-9*t^5, 0.0009593493074205424*t + 
    0.000018899406248663497*t^2 + 1.3834022076518685*^-6*t^3 + 
    7.277088645938764*^-8*t^4 + 2.2005735302552665*^-9*t^5, 
   3.8083622282928265*^-8*t - 0.000039158915325598784*t^2 - 
    6.240818819778166*^-7*t^3 - 2.9428263908407358*^-8*t^4 - 
    5.799477606797878*^-10*t^5, 3.808939161607317*^-8*t - 
    0.000039158906314688425*t^2 - 6.240866875808291*^-7*t^3 - 
    2.9429527181038725*^-8*t^4 - 5.799924396043886*^-10*t^5, 
   -6.153668659784396*^-8*t - 0.000014417586106593974*t^2 + 
    4.258706318720547*^-7*t^3 + 1.8574523615225096*^-8*t^4 + 
    6.674589444401109*^-10*t^5, -4.2283571806834685*^-8*t - 
    0.000014395935937967856*t^2 + 2.3253304644846976*^-7*t^3 + 
    1.0804246964990032*^-8*t^4 + 4.3749498664728545*^-10*t^5, 
   -5.772136158796557*^-8*t + 0.000017252636543134087*t^2 + 
    2.5701547683113547*^-7*t^3 + 1.911078017225259*^-8*t^4 + 
    5.02317177765828*^-10*t^5, -5.771912520806106*^-8*t + 
    0.000017256101151126028*t^2 + 2.5692374704857193*^-7*t^3 + 
    1.9108785947671903*^-8*t^4 + 5.022397574593534*^-10*t^5, 
   -0.0014393445416987286*t + 5.2620508761291624*^-6*t^2 - 
    1.7448072154926964*^-7*t^3 + 6.733999804891485*^-10*t^4, 
   0.001439346422936791*t - 3.3816734680796788*^-6*t^2 + 
    1.579331399751732*^-7*t^3 - 1.2601408620652771*^-9*t^4, 
   -0.0007196729828050084*t + 2.3062161776726193*^-6*t^2 - 
    1.0194349646286264*^-7*t^3 + 3.8501171292094666*^-10*t^4, 
   0.00143934642289051*t - 3.381673548316739*^-6*t^2 + 
    1.5793704985651322*^-7*t^3 - 1.2601167284445786*^-9*t^4, 
   0.0021590229547909473*t + 5.290995386308683*^-6*t^2 + 
    1.9498081049958807*^-7*t^3 - 2.0900102382573494*^-9*t^4, 
   -0.0007196735568955687*t + 2.3053264591873155*^-6*t^2 - 
    8.265346857480783*^-8*t^3 + 7.618796753449719*^-10*t^4, 
   0.0021590229548602434*t + 5.290995478211917*^-6*t^2 + 
    1.9498912524903158*^-7*t^3 - 2.0900983947205805*^-9*t^4, 
   -0.0028786897017606373*t + 0.000020234310872586187*t^2 - 
    4.982780120858991*^-7*t^3 + 3.37345849510425*^-9*t^4 - 
    2.062551941198067*^-10*t^5, 0.000032698044582964874*t + 
    0.00003849325660929097*t^2 + 0.000014751422790619004*t^3 + 
    2.2083635570351884*^-6*t^4 + 1.1582151247332818*^-7*t^5, 
   0.0007196732254953069*t - 4.507010763359023*^-6*t^2 + 
    9.932733501208365*^-8*t^3 - 9.138475613340626*^-10*t^4, 
   0.002159022967037467*t - 0.000013645459351996016*t^2 + 
    3.2736868765849125*^-7*t^3 - 4.010357300162497*^-9*t^4, 
   0.0021590229670149547*t - 0.000013645473242561116*t^2 + 
    3.273683156026601*^-7*t^3 - 4.010316803497992*^-9*t^4, 
   0.0007196732254611304*t - 4.507010816883239*^-6*t^2 + 
    9.93268105756425*^-8*t^3 - 9.138393639859653*^-10*t^4, 
   0.0005397558177100183*t - 4.905347672884797*^-6*t^2 + 
    9.517854713077792*^-8*t^3 - 9.606421243890557*^-10*t^4, 
   0.0005397556345804056*t + 4.131977889931408*^-7*t^2 + 
    7.135026032487438*^-8*t^3 - 4.04537047228672*^-10*t^4, 
   0.0005397558177142358*t - 4.905347666606283*^-6*t^2 + 
    9.517865071949085*^-8*t^3 - 9.606464663733544*^-10*t^4, 
   -1.8314021561885484*^-10*t + 5.318545444885477*^-6*t^2 - 
    2.3827714721238316*^-8*t^3 + 5.561118567446743*^-10*t^4, 
   -0.000359836835197312*t + 2.1236860880926273*^-6*t^2 - 
    5.46531331067951*^-8*t^3 + 5.11484875784298*^-10*t^4, 
   0.00003222214740282285*t + 0.00003793958494873841*t^2 + 
    0.000014543247584996727*t^3 + 2.1779579528815403*^-6*t^4 + 
    1.1423710155053874*^-7*t^5, -0.0003598370637628393*t + 
    2.1233289129173523*^-6*t^2 - 5.005074362283093*^-8*t^3 + 
    6.055354274437521*^-10*t^4, 0.0021590229665045457*t - 
    0.000013646893205570435*t^2 + 3.2737588200576046*^-7*t^3 - 
    4.009925919249645*^-9*t^4, 0.000015945276227475088*t + 
    0.000019678788230226397*t^2 + 6.296198192170283*^-6*t^3 + 
    1.1860234833950527*^-6*t^4 + 7.277683485967621*^-8*t^5, 
   9.180686817419618*^-8*t + 1.5194202002895385*^-7*t^2 - 
    3.7441589186253737*^-7*t^3 - 2.4929273240106417*^-8*t^4 - 
    8.27703061746263*^-10*t^5, 2.185077494478269*^-7*t + 
    3.736612317060786*^-7*t^2 - 7.826014841163524*^-7*t^3 - 
    5.717332491278173*^-8*t^4 - 1.912872100128156*^-9*t^5, 
   0.0000197167071576298*t + 0.0000229597618915214*t^2 + 
    8.645132163933173*^-6*t^3 + 1.2649032194910122*^-6*t^4 + 
    6.589787623408162*^-8*t^5, -2.5978091661832924*^-7*t + 
    0.00004101048578071611*t^2 + 1.7688566466258754*^-6*t^3 + 
    1.004053339801708*^-7*t^4 + 2.8428341789167146*^-9*t^5, 
   0.0000258005474441826*t - 0.000023072470544071987*t^2 + 
    4.562263472272752*^-6*t^3 + 7.778709277851232*^-7*t^4 + 
    4.005520620074483*^-8*t^5, -1.3356544084201533*^-6*t + 
    0.00006279213349344518*t^2 + 6.4511741147801886*^-6*t^3 + 
    4.0351415317170964*^-7*t^4 + 1.256450463935308*^-8*t^5, 
   0.000017206448892426727*t - 2.598408256936261*^-6*t^2 + 
    4.044005310766994*^-6*t^3 + 5.723478864367142*^-7*t^4 + 
    2.8349903738585325*^-8*t^5, -0.000023703536538304603*t - 
    0.000027806054565956602*t^2 - 0.000010595249835873495*t^3 - 
    1.574344614732438*^-6*t^4 - 8.233497589843444*^-8*t^5, 
   -0.0037727969229213658*t - 0.0000965073690127287*t^2 - 
    7.162392790738042*^-6*t^3 - 3.6875826881878174*^-7*t^4 - 
    1.0725381965444473*^-8*t^5, 0.00001389071727849939*t + 
    0.000011874973099936401*t^2 + 3.6749174019229352*^-6*t^3 + 
    4.891413931029747*^-7*t^4 + 2.3667344938398927*^-8*t^5, 
   0.000013893250715299464*t + 0.000011877142493700116*t^2 + 
    3.6755401399959886*^-6*t^3 + 4.892297188392956*^-7*t^4 + 
    2.3671634658254103*^-8*t^5, 0.00001905152582593553*t + 
    0.00002306971152387774*t^2 + 8.656396605549466*^-6*t^3 + 
    1.2972734722444937*^-6*t^4 + 6.807230808400357*^-8*t^5, 
   0.000018998042045233377*t + 0.00002300523820196419*t^2 + 
    8.632235970480882*^-6*t^3 + 1.293659053062509*^-6*t^4 + 
    6.788275651848067*^-8*t^5, 0.000027786773027511907*t + 
    0.000023754511226987392*t^2 + 7.351219404997811*^-6*t^3 + 
    9.784695647986233*^-7*t^4 + 4.734358540917925*^-8*t^5, 
   0.000027781931050329292*t + 0.000023750364712464505*t^2 + 
    7.350033218622364*^-6*t^3 + 9.783011758981524*^-7*t^4 + 
    4.733539335002321*^-8*t^5, -0.000017733895169070717*t - 
    0.000021949054333618184*t^2 - 9.524812778128601*^-6*t^3 - 
    1.6292273727442605*^-6*t^4 - 9.468828832101827*^-8*t^5, 
   9.065964711231793*^-8*t - 6.898351662377428*^-6*t^2 - 
    5.219897198032999*^-7*t^3 - 3.0410946681498254*^-8*t^4 - 
    9.100497116934713*^-10*t^5, 2.305216591586026*^-6*t + 
    3.1766709716364058*^-6*t^2 + 1.3606462559667616*^-6*t^3 + 
    2.5326133314380645*^-7*t^4 + 1.6738177182257003*^-8*t^5, 
   -5.09031780133773*^-8*t + 6.9653096254756375*^-6*t^2 + 
    2.884492807524096*^-7*t^3 + 1.8019029978379226*^-8*t^4 + 
    5.119543930168795*^-10*t^5, -0.000018301370144542366*t - 
    0.000015645209978609946*t^2 - 4.841588888629397*^-6*t^3 - 
    6.443912647139691*^-7*t^4 - 3.118197393701231*^-8*t^5, 
   -1.4570926532932237*^-7*t + 0.000013881594083623297*t^2 + 
    8.148686981474624*^-7*t^3 + 4.9196406760109556*^-8*t^4 + 
    1.4520425245179577*^-9*t^5, -0.000029022473130713702*t - 
    0.00003501108628277712*t^2 - 0.000013094851321248312*t^3 - 
    1.9623058939589132*^-6*t^4 - 1.0292460151965232*^-7*t^5, 
   -0.000028903500583274438*t - 0.00003486836586161502*t^2 - 
    0.000013041550710033747*t^3 - 1.954331160817011*^-6*t^4 - 
    1.0250666279698435*^-7*t^5, -1.1788979865023587*^-10*t^2 + 
    5.060589319532965*^-9*t^3, 0.000027375394626106584*t + 
    0.00003337456543799711*t^2 + 0.000012555008903232787*t^3 + 
    1.8849493699899945*^-6*t^4 + 9.899990522161043*^-8*t^5, 
   -0.00004848806716041613*t - 0.000059167907364400186*t^2 - 
    0.00002401630224843599*t^3 - 3.890452025140563*^-6*t^4 - 
    2.1740687087010797*^-7*t^5, 0.000029712133061642674*t + 
    0.00003609578281049016*t^2 + 0.000013557628296694568*t^3 + 
    2.0338628510888975*^-6*t^4 + 1.0677385188530326*^-7*t^5, 
   -5.834811159068316*^-9*t - 9.086483119049936*^-9*t^2 + 
    5.388693651444098*^-8*t^3 + 2.270502605895645*^-9*t^4, 
   1.2919382049605764*^-8*t + 3.350917375296957*^-8*t^2 - 
    7.274518429616028*^-8*t^3 - 3.86461740455034*^-9*t^4 - 
    1.2526792378701706*^-10*t^5, -2.252186796086572*^-8*t - 
    3.511528760612975*^-8*t^2 + 2.146760351183606*^-7*t^3 + 
    8.665121190855484*^-9*t^4 + 2.6961244710909735*^-10*t^5, 
   -2.2518893062448378*^-8*t - 3.511097003353941*^-8*t^2 + 
    2.1463341029940933*^-7*t^3 + 8.662410367537863*^-9*t^4 + 
    2.695551957783041*^-10*t^5, -1.405546788659778*^-8*t - 
    2.2132965060525595*^-8*t^2 + 2.271404196878682*^-7*t^3 + 
    5.70057174433292*^-9*t^4 + 1.969740758363936*^-10*t^5, 
   -6.7710356591717824*^-9*t - 1.0681372830632736*^-8*t^2 + 
    1.1147504090100866*^-7*t^3 + 2.6516641760138195*^-9*t^4, 
   -6.931464493738562*^-9*t - 1.0911711064955988*^-8*t^2 + 
    1.1150325948837801*^-7*t^3 + 2.8293503434199925*^-9*t^4, 
   -6.92246651117153*^-9*t - 1.0898194397257167*^-8*t^2 + 
    1.1164244409847684*^-7*t^3 + 2.8261218599285525*^-9*t^4, 
   3.4596232529425816*^-10*t - 1.952154242352537*^-8*t^2 - 
    1.777284033280013*^-9*t^3 - 1.009757280326592*^-10*t^4, 
   5.157046008662186*^-10*t + 2.086637756654681*^-8*t^2 + 
    2.615238057218062*^-9*t^3, 0.000021506893284192222*t + 
    0.000018399028220598192*t^2 + 5.690316603416322*^-6*t^3 + 
    7.574819155483919*^-7*t^4 + 3.664779054729356*^-8*t^5, 
   5.163092061734388*^-10*t + 2.0867304097996698*^-8*t^2 + 
    2.614176897333053*^-9*t^3, 1.759924893565284*^-10*t + 
    3.037133459437507*^-8*t^2 + 3.455043110846489*^-9*t^3, 
   -4.5005908434493*^-10*t - 1.0721352874613469*^-8*t^2 - 
    1.4702588475421287*^-9*t^3 + 1.0362405388703026*^-10*t^4, 
   1.7590701120440742*^-10*t + 3.037120570137745*^-8*t^2 + 
    3.4538445771071983*^-9*t^3, 6.771628273388807*^-10*t - 
    3.906436134220835*^-8*t^2 - 3.477512524429331*^-9*t^3 - 
    1.9625750179289535*^-10*t^4, 5.175600727164774*^-7*t + 
    6.026585919118078*^-7*t^2 + 2.2690218393739408*^-7*t^3 + 
    3.3195140489839476*^-8*t^4 + 1.7293006747983402*^-9*t^5, 
   2.572961058553265*^-10*t + 1.0431625455521656*^-8*t^2 + 
    1.2803612207522291*^-9*t^3, 1.812530937174968*^-10*t + 
    3.037520176304734*^-8*t^2 + 3.282972065775373*^-9*t^3, 
   1.8133915399439382*^-10*t + 3.037533870887835*^-8*t^2 + 
    3.279807046771328*^-9*t^3, 2.575977219758423*^-10*t + 
    1.0432087374989834*^-8*t^2 + 1.2798295531451688*^-9*t^3, 
   7.643595296128231*^-9*t^2 - 1.7043767004617687*^-9*t^3, 
   7.525705295353941*^-9*t^2 + 3.3562101894727585*^-9*t^3, 
   7.643466770526216*^-9*t^2 - 1.7032349036125033*^-9*t^3, 
   -1.1781701947660216*^-10*t^2 + 5.058761341216123*^-9*t^3, 
   -2.46174441906608*^-10*t - 5.393641100436743*^-9*t^2 - 
    7.464920271162741*^-10*t^3, -4.5542665413211265*^-6*t - 
    4.992238557228424*^-6*t^2 - 1.6622409945576496*^-6*t^3 - 
    1.8641690605149097*^-7*t^4 - 5.502821259916776*^-9*t^5, 
   -0.00003391731220914851*t - 0.0000408543185656909*t^2 - 
    0.000015273942321691768*t^3 - 2.2881447102046473*^-6*t^4 - 
    1.1999130895913314*^-7*t^5, 1.8117554749835335*^-10*t + 
    3.037508546878973*^-8*t^2 + 3.281892291573605*^-9*t^3, 
   0.000014857799488997143*t + 0.000017941202934594584*t^2 + 
    7.828762478274468*^-6*t^3 + 1.3516486251816437*^-6*t^4 + 
    7.913841506925942*^-8*t^5, 1.0963789518864875*^-9*t + 
    8.486038465834299*^-10*t^2 - 5.989260650251182*^-9*t^3 - 
    2.1669156832094448*^-10*t^4, -6.750728345078124*^-10*t - 
    2.22785491659681*^-9*t^2 + 1.1358502817713285*^-8*t^3 + 
    5.764580169207347*^-10*t^4, 6.073052859343626*^-10*t + 
    2.979078126907983*^-8*t^2 - 4.953024867830792*^-9*t^3 - 
    3.562828269385418*^-10*t^4, -1.782577851091472*^-6*t - 
    1.6810818931700984*^-6*t^2 - 4.698666304790748*^-7*t^3 - 
    6.247930689319173*^-8*t^4 - 3.02472146564702*^-9*t^5, 
   5.526547844364732*^-9*t + 8.570635143379766*^-9*t^2 - 
    1.473423503333463*^-8*t^3 - 1.2350291510785984*^-9*t^4, 
   -1.493311565161526*^-8*t + 8.872373246200124*^-7*t^2 + 
    6.550493545932309*^-8*t^3 + 4.201177266704105*^-9*t^4 + 
    1.3085069974317764*^-10*t^5, 0.00001526237810706045*t + 
    0.00001306386797261421*t^2 + 4.042107793848589*^-6*t^3 + 
    5.376109731428616*^-7*t^4 + 2.6009593681974987*^-8*t^5, 
   0.000015262260558552928*t + 0.000013063767341810142*t^2 + 
    4.042077476066972*^-6*t^3 + 5.376068437359089*^-7*t^4 + 
    2.6009393797153365*^-8*t^5, 0.0000190525934640091*t + 
    0.00002307137421504955*t^2 + 8.644833589382778*^-6*t^3 + 
    1.296861659385565*^-6*t^4 + 6.805931181542948*^-8*t^5, 
   0.000018999108263810605*t + 0.00002300689867300592*t^2 + 
    8.620721501887717*^-6*t^3 + 1.2932480187541872*^-6*t^4 + 
    6.786978635362028*^-8*t^5, 0.00003052767010650577*t + 
    0.000026130232309168798*t^2 + 8.084988210483642*^-6*t^3 + 
    1.0753247526285767*^-6*t^4 + 5.202416188555153*^-8*t^5, 
   0.0000305281334840832*t + 0.00002613062897127433*t^2 + 
    8.085109305218513*^-6*t^3 + 1.075341050853304*^-6*t^4 + 
    5.202495068693891*^-8*t^5, 0.00001689163540167667*t + 
    0.000020278369710671486*t^2 + 7.570491895326036*^-6*t^3 + 
    1.1334651640111805*^-6*t^4 + 5.941253311982104*^-8*t^5, 
   -5.124484325345509*^-10*t + 3.4247816065636*^-8*t^2 - 
    2.1697916081530746*^-10*t^3, 2.3063406614221628*^-6*t + 
    3.1784219715574706*^-6*t^2 + 1.3486648264844908*^-6*t^3 + 
    2.528316207253564*^-7*t^4 + 1.6724573691685452*^-8*t^5, 
   5.286354894666612*^-10*t + 3.5811696762603534*^-8*t^2 - 
    3.809968924571492*^-9*t^3 - 1.6800970947960447*^-10*t^4, 
   -0.000020269454396227116*t - 0.000017349685701677367*t^2 - 
    5.368187856041361*^-6*t^3 - 7.139830454452603*^-7*t^4 - 
    3.45424824780595*^-8*t^5, 1.0242078679722961*^-9*t + 
    1.8392819482747267*^-9*t^2 - 4.705876262915118*^-9*t^3 - 
    3.0520197463548694*^-10*t^4, -0.00003298340924489488*t - 
    0.00003964121455333897*t^2 - 0.00001480628229764301*t^3 - 
    2.2173935710356476*^-6*t^4 - 1.1624695871646822*^-7*t^5, 
   -2.58202495698735*^-10*t - 7.045717321530767*^-8*t^2 + 
    4.756699767708285*^-9*t^3 + 1.2483586236348437*^-10*t^4, 
   1.498704974171498*^-10*t + 2.272995193671309*^-10*t^2 + 
    5.2184349600407555*^-9*t^3, 0.000027376960347270216*t + 
    0.00003337700224081744*t^2 + 0.000012541812784261765*t^3 + 
    1.8843342640765787*^-6*t^4 + 9.898160121699069*^-8*t^5, 
   -0.00004897681996887507*t - 0.000059757130736637395*t^2 - 
    0.000024251087619566796*t^3 - 3.92761672821554*^-6*t^4 - 
    2.1945549552512707*^-7*t^5, 0.000029713507134616112*t + 
    0.000036097925467931616*t^2 + 0.000013544257233528423*t^3 + 
    2.0333403331204207*^-6*t^4 + 1.0675733961847247*^-7*t^5, 
   0.000011092666371691686*t + 0.000013971648839372395*t^2 + 
    6.025999615767723*^-6*t^3 + 1.022805268080863*^-6*t^4 + 
    5.908460999680158*^-8*t^5, -2.364002336649525*^-6*t - 
    3.0914943878875927*^-6*t^2 - 1.3253748761497986*^-6*t^3 - 
    2.522626278879498*^-7*t^4 - 1.6840859853060113*^-8*t^5, 
   -0.000032911865422819233*t - 0.00003840710006374478*t^2 - 
    0.00001416319155314975*t^3 - 2.106413149809192*^-6*t^4 - 
    1.0995507536764424*^-7*t^5, -0.00001154669365754297*t - 
    9.883214021538862*^-6*t^2 - 3.056603213886563*^-6*t^3 - 
    4.069905145572876*^-7*t^4 - 1.9683209435138678*^-8*t^5, 
   -0.00003641131713349669*t - 0.00004241237477684014*t^2 - 
    0.000015627445253493988*t^3 - 2.3231232052660374*^-6*t^4 - 
    1.2123312961734596*^-7*t^5, 1.5027108310016498*^-10*t^2 + 
    6.724764175166451*^-10*t^3, 2.801509197637075*^-7*t^2 - 
    3.7871914311648186*^-8*t^3, 1.4122317762015646*^-10*t^2 + 
    6.70620411158823*^-10*t^3, -1.7897514721841126*^-10*t^2 - 
    1.0988722127674931*^-10*t^3, -5.486934115759546*^-10*t - 
    7.341539674379124*^-10*t^2 - 4.216017717919779*^-10*t^3 + 
    2.270970463199838*^-10*t^4, 0.00003510434307093212*t + 
    0.00004190682846574129*t^2 + 0.000015607601259203824*t^3 + 
    2.333765361121015*^-6*t^4 + 1.2223100845811187*^-7*t^5, 
   -0.000020548188784457248*t - 0.000024328502985958183*t^2 - 
    9.028666093834358*^-6*t^3 - 1.3474218510519297*^-6*t^4 - 
    7.0487431026913*^-8*t^5, 1.2242925867245419*^-10*t^2, 
   4.426700227533763*^-10*t + 6.215570143278203*^-10*t^2 + 
    3.4088392079002413*^-10*t^3 - 2.0764932122732538*^-10*t^4, 
   1.2235407756059503*^-10*t^2, -1.0296363486054354*^-10*t - 
    3.5237638690240695*^-10*t^2 - 2.1599239677187093*^-10*t^3, 
   5.45559310394035*^-7*t + 6.349386716894772*^-7*t^2 + 
    2.3885515662404084*^-7*t^3 + 3.4904152963927724*^-8*t^4 + 
    1.8175597880744439*^-9*t^5, -2.711927694789857*^-10*t - 
    3.621386346383649*^-10*t^2 - 2.0793709620762547*^-10*t^3 + 
    1.1463509730634938*^-10*t^4, 1.2524358902005313*^-10*t^2, 
   1.251736827250562*^-10*t^2, 0.000012957157788585122*t + 
    0.00001618369031713314*t^2 + 6.9922251691719*^-6*t^3 + 
    1.1901288061874502*^-6*t^4 + 6.890974016716658*^-8*t^5, 
   -2.5879047735853685*^-9*t^3, 1.4416064885102984*^-10*t^2 + 
    2.6305277705062674*^-9*t^3, -2.5866444358408226*^-9*t^3, 
   1.4978946297252588*^-10*t + 2.2717760801446992*^-10*t^2 + 
    5.216492299871349*^-9*t^3, 2.0434448429674569*^-10*t + 
    2.8466999548778974*^-10*t^2 + 1.54885583069802*^-10*t^3, 
   -4.676066928053652*^-6*t - 5.075176622918754*^-6*t^2 - 
    1.6540542764276056*^-6*t^3 - 1.758138574131645*^-7*t^4 - 
    4.4048179244939316*^-9*t^5, 0.000016924217966806973*t + 
    0.00002022323276991058*t^2 + 7.534962564696411*^-6*t^3 + 
    1.126936113907544*^-6*t^4 + 5.903140726520311*^-8*t^5, 
   1.2531127985252814*^-10*t^2, -0.000034178287095632116*t - 
    0.000035201098857415354*t^2 - 0.000011097569496719353*t^3 - 
    1.4089226165107618*^-6*t^4 - 6.320431163851053*^-8*t^5, 
   -1.1255728154841154*^-10*t + 3.2111744291812316*^-10*t^3, 
   -0.00001785272258353666*t - 0.00001528095054590778*t^2 - 
    4.728103205971162*^-6*t^3 - 6.288244436191928*^-7*t^4 - 
    3.042263719839837*^-8*t^5, -6.332903753337418*^-10*t + 
    4.6969605619292093*^-7*t^2 + 3.2967764882232*^-9*t^3 + 
    2.918170382092189*^-10*t^4, -3.1743676066495905*^-6*t - 
    3.0031723614725016*^-6*t^2 - 8.434770033403571*^-7*t^3 - 
    1.1197864155221836*^-7*t^4 - 5.413698719205413*^-9*t^5, 
   -0.000028880370178990493*t - 0.00002471978739687701*t^2 - 
    7.650671012634821*^-6*t^3 - 1.0175591390872473*^-6*t^4 - 
    4.9225547665447994*^-8*t^5, -1.6628371573500258*^-9*t + 
    2.339748064944222*^-7*t^2 + 9.430108431378925*^-9*t^3 + 
    5.720911261010609*^-10*t^4, 0.000012614650760378937*t + 
    0.000015498449525818333*t^2 + 6.781737035667282*^-6*t^3 + 
    1.1692045445910856*^-6*t^4 + 6.835414350923778*^-8*t^5, 
   -2.0158498016602952*^-10*t + 1.957824270285716*^-7*t^2 - 
    6.435834444594973*^-10*t^3 + 1.0276855825777028*^-10*t^4, 
   0.000025633638762162443*t + 0.000028704467361406728*t^2 + 
    0.000010387825344745399*t^3 + 1.5286783013245257*^-6*t^4 + 
    7.92746014130889*^-8*t^5, 0.00001899890264427096*t + 
    0.00002320284959558853*t^2 + 8.619311677657428*^-6*t^3 + 
    1.2933419293358718*^-6*t^4 + 6.787107959417782*^-8*t^5, 
   -0.000026100252012221408*t - 0.00003163598988223339*t^2 - 
    0.000011858599236554528*t^3 - 1.7793670960701338*^-6*t^4 - 
    9.33934037410385*^-8*t^5, 4.5233858177266004*^-10*t - 
    3.9216623216261565*^-7*t^2 + 6.957296915991274*^-10*t^3 - 
    1.844356465838626*^-10*t^4, -6.331270413043314*^-10*t + 
    1.4147325752273285*^-7*t^2 + 4.135490356577016*^-9*t^3 + 
    2.1769001950911392*^-10*t^4, 2.3554890627977903*^-6*t + 
    3.2181147324502508*^-6*t^2 + 1.3718524677659153*^-6*t^3 + 
    2.5788320874486867*^-7*t^4 + 1.707131242194155*^-8*t^5, 
   4.3084133098502305*^-6*t + 4.892105575760423*^-6*t^2 + 
    1.8789514579579565*^-6*t^3 + 3.2335599445255624*^-7*t^4 + 
    2.013653974015474*^-8*t^5, -0.00004322163337341448*t - 
    0.00003699585899041709*t^2 - 0.00001144736753681875*t^3 - 
    1.5224906509251044*^-6*t^4 - 7.365765999613367*^-8*t^5, 
   0.000017459810630135527*t + 0.000021159991576725966*t^2 + 
    7.93125579573345*^-6*t^3 + 1.1900369002977264*^-6*t^4 + 
    6.246010506065377*^-8*t^5, 0.000018005160436109952*t + 
    0.000021796522804547154*t^2 + 8.1648847621318*^-6*t^3 + 
    1.2248746067181166*^-6*t^4 + 6.427989619271055*^-8*t^5, 
   -2.71283422624871*^-6*t - 3.8265248824992*^-6*t^2 - 
    1.603363713392904*^-6*t^3 - 2.9835103306770177*^-7*t^4 - 
    1.9710233342740775*^-8*t^5, -2.7129658110561044*^-6*t - 
    3.826696770479123*^-6*t^2 - 1.6034386375709295*^-6*t^3 - 
    2.983653045080778*^-7*t^4 - 1.971118177417916*^-8*t^5, 
   1.6665668731650247*^-9*t^3, 1.354263539083113*^-8*t + 
    1.5555131400615483*^-8*t^2 + 5.727804723238244*^-9*t^3 + 
    8.149482873330084*^-10*t^4, 2.5266484070615154*^-7*t + 
    3.1829623790976*^-7*t^2 + 1.3533532261219475*^-7*t^3 + 
    2.3167930666947182*^-8*t^4 + 1.3408362194153322*^-9*t^5, 
   -2.0643912122617566*^-9*t - 2.3637170608621144*^-9*t^2 - 
    8.662974354158734*^-10*t^3 - 1.227764759931487*^-10*t^4, 
   5.276278492626557*^-10*t + 9.44473327317387*^-10*t^2 - 
    2.8094652907437943*^-9*t^3 - 1.887827498796507*^-10*t^4, 
   2.5554984587183476*^-10*t + 3.938105993245906*^-10*t^2 + 
    2.3487083886153556*^-10*t^3, 1.167258535550864*^-10*t + 
    1.8119161447761097*^-10*t^2 + 1.1184197506414833*^-10*t^3, 
   1.167106062227051*^-10*t + 1.8116973056082633*^-10*t^2 + 
    1.1118122638046187*^-10*t^3, -1.552987565787681*^-10*t^2 - 
    1.8189472906005755*^-9*t^3, 1.4613048093831135*^-10*t^2 + 
    2.3256673852588866*^-9*t^3, 3.844181830272957*^-10*t + 
    5.078314229033303*^-10*t^2 - 4.204551284933159*^-9*t^3 - 
    1.4712674035689648*^-10*t^4, 1.4649263607832777*^-10*t^2 + 
    2.3239536231161544*^-9*t^3, 2.038696279570945*^-10*t^2 + 
    4.2482180805227754*^-9*t^3, -1.168578014790513*^-9*t^3, 
   -0.000023688725302848947*t - 0.000020276261238558398*t^2 - 
    6.273613400869413*^-6*t^3 - 8.344259791908326*^-7*t^4 - 
    4.036941570868857*^-8*t^5, -2.9546047646579825*^-10*t^2 - 
    4.65192550176081*^-9*t^3, 1.8980390081831014*^-7*t + 
    2.2075945297925897*^-7*t^2 + 8.29639726289545*^-8*t^3 + 
    1.2109745748768806*^-8*t^4 + 6.308840910621012*^-10*t^5, 
   9.094594952184478*^-10*t^3, 2.2038668351658053*^-10*t^2 + 
    3.488454667209014*^-9*t^3, -0.00002390237730217833*t - 
    0.000020459138003839356*t^2 - 6.330199051285265*^-6*t^3 - 
    8.419523874600193*^-7*t^4 - 4.0733499191443344*^-8*t^5, 
   9.086007899277032*^-10*t^3, -1.5292128503350315*^-10*t^3, 
   1.5136448333172771*^-9*t^3, -0.000013364010796119757*t - 
    0.000016472426956763558*t^2 - 7.191314496244916*^-6*t^3 - 
    1.236915999349953*^-6*t^4 - 7.218590155925303*^-8*t^5, 
   0.000022733350783296227*t + 0.00002750712531067631*t^2 + 
    0.000010303520451326681*t^3 + 1.5454263796497659*^-6*t^4 + 
    8.109522564413607*^-8*t^5, -4.606562987352935*^-10*t^3, 
   -3.6497670635021307*^-7*t - 4.2577834672698787*^-7*t^2 - 
    1.607707941098103*^-7*t^3 - 2.359679936003776*^-8*t^4 - 
    1.2272962721447778*^-9*t^5, 2.340927399618055*^-10*t + 
    3.1826191919179364*^-10*t^2 - 1.9357234880230702*^-9*t^3, 
   -0.0000335594912422691*t - 0.000028725216024899605*t^2 - 
    8.887742890954461*^-6*t^3 - 1.1821218701725334*^-6*t^4 - 
    5.719077720794793*^-8*t^5, 0.000026887529334696804*t - 
    0.00034654466380785185*t^2 - 0.00005740861420011091*t^3 - 
    4.75679183024905*^-6*t^4 - 1.696076379904913*^-7*t^5, 
   2.980870744163488*^-6*t - 0.00015115158809876796*t^2 - 
    0.000013489235820030296*t^3 - 8.743618372743885*^-7*t^4 - 
    2.7363680187898596*^-8*t^5, 7.445418228049436*^-6*t - 
    0.0003230839667481979*t^2 - 0.00003261773010752934*t^3 - 
    2.1502146601935475*^-6*t^4 - 6.779680832759093*^-8*t^5, 
   0.0061289597954958*t + 0.000756339748945426*t^2 + 
    0.000057017520621223934*t^3 + 3.5377662623790854*^-6*t^4 + 
    1.0955841025739022*^-7*t^5, -0.00001709225152223274*t - 
    0.000016394540563007*t^2 - 4.690083160287566*^-6*t^3 - 
    6.133855605169798*^-7*t^4 - 2.950698059604793*^-8*t^5, 
   -0.000013888465739925492*t - 0.000013168276126386186*t^2 - 
    3.7082980237146907*^-6*t^3 - 4.905365932010365*^-7*t^4 - 
    2.3702692166004583*^-8*t^5, -0.000013891022021091003*t - 
    0.00001317048106093981*t^2 - 3.708837000242521*^-6*t^3 - 
    4.906175664722829*^-7*t^4 - 2.3706758983884157*^-8*t^5, 
   -1.0246629498607615*^-8*t + 4.238794852049082*^-6*t^2 + 
    1.0815740603240899*^-7*t^3 + 5.118316116287654*^-9*t^4 + 
    1.3122140822477126*^-10*t^5, -1.025915281214343*^-8*t + 
    4.238775383782209*^-6*t^2 + 1.0824342772555504*^-7*t^3 + 
    5.122989777974613*^-9*t^4 + 1.3135712512111686*^-10*t^5, 
   -0.00002778216556955165*t - 0.000026340968624985127*t^2 - 
    7.417927244668537*^-6*t^3 - 9.814118625759137*^-7*t^4 - 
    4.741674640185294*^-8*t^5, -0.000027777278328060535*t - 
    0.000026336751701420653*t^2 - 7.416897317724052*^-6*t^3 - 
    9.812578860500962*^-7*t^4 - 4.7408996126580706*^-8*t^5, 
   0.000017714386325076242*t + 0.000022334511446136913*t^2 + 
    9.509605737339824*^-6*t^3 + 1.6316743088146843*^-6*t^4 + 
    9.480140921749052*^-8*t^5, -0.0015816474013493412*t - 
    0.00012972855276223314*t^2 - 8.664543868498062*^-6*t^3 - 
    4.935126916634256*^-7*t^4 - 1.4625332860587928*^-8*t^5, 
   -1.1228269148019798*^-8*t + 4.237271595269762*^-6*t^2 + 
    1.1111581469292183*^-7*t^3 + 5.4176067537347325*^-9*t^4 + 
    1.4085302288753924*^-10*t^5, 0.001582632589443653*t + 
    0.00003988488907041056*t^2 + 3.101677731103751*^-6*t^3 + 
    1.6643898842643755*^-7*t^4 + 4.8824222886243526*^-9*t^5, 
   0.000018318909029686394*t + 0.00001740197007358324*t^2 + 
    4.906219929277934*^-6*t^3 + 6.441789101624791*^-7*t^4 + 
    3.112126584454502*^-8*t^5, 0.0031640417711420042*t + 
    0.0001717321470482492*t^2 + 0.000012394456215729952*t^3 + 
    7.132006993863667*^-7*t^4 + 2.1353012116512075*^-8*t^5, 
   0.000029044718964629587*t + 0.000034181536716550845*t^2 + 
    0.000013092838052651241*t^3 + 1.9591083679208696*^-6*t^4 + 
    1.0278853679939971*^-7*t^5, 0.00002892588865115119*t + 
    0.00003404172858227868*t^2 + 0.000013039315103334374*t^3 + 
    1.9511082702701937*^-6*t^4 + 1.023696434840123*^-7*t^5, 
   -2.1246822302578507*^-8*t + 4.935988674460332*^-6*t^2 + 
    2.2050269954218462*^-7*t^3 + 9.873998226063747*^-9*t^4 + 
    2.588199484032892*^-10*t^5, 0.000014377246065649215*t + 
    0.000018136437198161792*t^2 + 7.72883588438448*^-6*t^3 + 
    1.328006440365449*^-6*t^4 + 7.734334453062514*^-8*t^5, 
   -1.726148975804217*^-8*t + 4.942193220684801*^-6*t^2 + 
    1.5776173062835835*^-7*t^3 + 7.821826544895663*^-9*t^4 + 
    2.0390493840737522*^-10*t^5, -7.567354486475429*^-8*t + 
    0.000019790778602395992*t^2 + 7.495371648447641*^-7*t^3 + 
    3.4907706228134675*^-8*t^4 + 9.123996689718083*^-10*t^5, 
   3.4363650501363315*^-7*t - 0.000028204260616707204*t^2 - 
    1.7755879121055812*^-6*t^3 - 1.0695595443197513*^-7*t^4 - 
    3.2325149969997952*^-9*t^5, -2.8958833047802767*^-7*t + 
    0.00007918352948593332*t^2 + 2.7631958810356074*^-6*t^3 + 
    1.3264632677448084*^-7*t^4 + 3.4615998594441933*^-9*t^5, 
   -2.896810775819699*^-7*t + 0.00007916188756653295*t^2 + 
    2.7623194636276643*^-6*t^3 + 1.326372975210242*^-7*t^4 + 
    3.4617874248558087*^-9*t^5, -6.342287865246723*^-8*t + 
    0.0000795363559088977*t^2 + 5.60605096132578*^-7*t^3 + 
    2.9739831486105253*^-8*t^4 + 5.35193272582972*^-10*t^5, 
   -3.222685393783169*^-8*t + 0.000039767559751246047*t^2 + 
    1.6898569080255235*^-7*t^3 + 1.3552394147468581*^-8*t^4 + 
    2.367271983011404*^-10*t^5, -3.1137698644153906*^-8*t + 
    0.000039769063001890744*t^2 + 2.6454335558016077*^-7*t^3 + 
    1.323513077095957*^-8*t^4 + 2.428168855445595*^-10*t^5, 
   -3.0834945810120744*^-8*t + 0.00003976954235208924*t^2 + 
    2.614385428989659*^-7*t^3 + 1.310603747995227*^-8*t^4 + 
    2.3921377150734066*^-10*t^5, -0.000021511077079424418*t - 
    0.000020266921649546543*t^2 - 5.661871122300155*^-6*t^3 - 
    7.560029227216824*^-7*t^4 - 3.660055836202016*^-8*t^5, 
   -0.000024816269472314133*t - 0.000029224228777853592*t^2 - 
    0.000011205158200575124*t^3 - 1.6785342045453728*^-6*t^4 - 
    8.803896018024783*^-8*t^5, 0.000033915282580987726*t + 
    0.00003992046437476868*t^2 + 0.000015294691849766353*t^3 + 
    2.2889104019614965*^-6*t^4 + 1.2001504501764842*^-7*t^5, 
   -6.149866115793721*^-9*t - 2.1893783047639007*^-6*t^2 - 
    1.324541661784225*^-7*t^3 - 3.3910496125029*^-9*t^4, 
   2.5127811935681048*^-8*t - 3.79931098763178*^-6*t^2 - 
    1.7347215731043775*^-7*t^3 - 8.064725084813783*^-9*t^4 - 
    2.1006038422904635*^-10*t^5, -1.3203528239215216*^-7*t + 
    7.459602639320534*^-6*t^2 + 5.401541710135289*^-7*t^3 + 
    3.378216555917973*^-8*t^4 + 1.0502460106346245*^-9*t^5, 
   1.7016449998655595*^-7*t - 5.490347027451102*^-6*t^2 - 
    6.484563400568839*^-7*t^3 - 4.0491209869428934*^-8*t^4 - 
    1.2724102354642924*^-9*t^5, -0.000010010950927053532*t - 
    9.403692323786575*^-6*t^2 - 2.6181293869981403*^-6*t^3 - 
    3.517054407189331*^-7*t^4 - 1.7036556693447027*^-8*t^5, 
   -1.7310582845876848*^-8*t - 1.4919682045423824*^-8*t^2 - 
    3.651843135883586*^-9*t^3 - 5.538910658030926*^-10*t^4, 
   -1.7261507834060205*^-8*t - 1.4877374103659619*^-8*t^2 - 
    3.641487155928543*^-9*t^3 - 5.523230013202449*^-10*t^4, 
   4.962549235354822*^-10*t + 7.750052553320885*^-10*t^2 - 
    2.9561750033362333*^-9*t^3 - 1.774608935100679*^-10*t^4, 
   4.965015303943208*^-10*t + 7.753894474581182*^-10*t^2 - 
    2.958038302388635*^-9*t^3 - 1.77562792172128*^-10*t^4, 
   0.00005831363434013261*t + 0.00004991382575458922*t^2 + 
    0.000015445819899610944*t^3 + 2.0541857079922975*^-6*t^4 + 
    9.937958160794229*^-8*t^5, 0.00005830925768009389*t + 
    0.000049910078915130766*t^2 + 0.00001544466605661701*t^3 + 
    2.054031869862288*^-6*t^4 + 9.937213332823407*^-8*t^5, 
   -0.00003352490430234605*t - 0.000040902399419417716*t^2 - 
    0.000016598290110333254*t^3 - 2.6879941908745546*^-6*t^4 - 
    1.5018507410679206*^-7*t^5, -1.90179814194711*^-8*t - 
    3.176513882086081*^-8*t^2 + 6.624477190081995*^-8*t^3 + 
    5.114089707334603*^-9*t^4 + 1.6944065875625876*^-10*t^5, 
   5.091745645030735*^-10*t + 7.953549579731423*^-10*t^2 - 
    3.0046694295120713*^-9*t^3 - 1.8021193683712066*^-10*t^4, 
   1.527941068164822*^-8*t - 1.5696676869211886*^-6*t^2 - 
    8.308490650289443*^-8*t^3 - 4.532934469991471*^-9*t^4 - 
    1.3486477704607528*^-10*t^5, 2.2886225559714878*^-8*t + 
    1.969778237188339*^-8*t^2 + 4.783553123136788*^-9*t^3 + 
    7.14965581015531*^-10*t^4, 4.2833313551748654*^-8*t - 
    2.163180132610995*^-6*t^2 - 1.88121494167226*^-7*t^3 - 
    1.1909511146957612*^-8*t^4 - 3.7267859043348465*^-10*t^5, 
   -0.00008176587820706944*t - 0.00009155627030045006*t^2 - 
    0.00003313134110311764*t^3 - 4.875677940972213*^-6*t^4 - 
    2.5284200884352735*^-7*t^5, -0.000028917702554854463*t - 
    0.000032646632930033456*t^2 - 0.000012960041022361145*t^3 - 
    1.950294736307202*^-6*t^4 - 1.0239217868850503*^-7*t^5, 
   7.667479114282879*^-10*t + 1.2098583619142952*^-9*t^2 - 
    5.261407905176583*^-9*t^3 - 2.7633986626191946*^-10*t^4, 
   -0.00005614139774951415*t - 0.0000685002789983903*t^2 - 
    0.000027800253558416188*t^3 - 4.502614315428574*^-6*t^4 - 
    2.5158919602391104*^-7*t^5, 6.775379099033482*^-10*t + 
    1.0708948917634728*^-9*t^2 - 5.347690166087716*^-9*t^3 - 
    2.6038310270962116*^-10*t^4, 0.000011094788239965387*t + 
    0.000013974985878733164*t^2 + 6.014686350635906*^-6*t^3 + 
    1.0221234791934425*^-6*t^4 + 5.9063608484575776*^-8*t^5, 
   -2.3659394490734864*^-6*t - 3.09527379756079*^-6*t^2 - 
    1.3142149602994233*^-6*t^3 - 2.5162253832614397*^-7*t^4 - 
    1.682042132650867*^-8*t^5, -0.00003290358667038455*t - 
    0.000038394072717523604*t^2 - 0.00001420862622597841*t^3 - 
    2.1090989567122623*^-6*t^4 - 1.1003760158964044*^-7*t^5, 
   -0.00001152095336130845*t - 9.839407744493153*^-6*t^2 - 
    3.401139099657821*^-6*t^3 - 4.1987497170095994*^-7*t^4 - 
    2.0031974119260477*^-8*t^5, -0.00003640562424832964*t - 
    0.000042403368459302234*t^2 - 0.000015676498659931388*t^3 - 
    2.325382809242755*^-6*t^4 - 1.2129794007018867*^-7*t^5, 
   3.371186110003875*^-9*t + 5.404111397323904*^-9*t^2 - 
    4.473633221944529*^-8*t^3 - 1.6045664880068887*^-9*t^4, 
   1.1169763641699138*^-8*t - 0.000012757781015357635*t^2 + 
    4.464553889529487*^-7*t^3 + 1.2176590650297719*^-8*t^4 + 
    3.00176661220444*^-10*t^5, 3.4242613343707676*^-9*t + 
    5.4852837224012804*^-9*t^2 - 4.46881793719516*^-8*t^3 - 
    1.6287404032242454*^-9*t^4, 0.0000878596032748381*t + 
    0.00009838593230901573*t^2 + 0.000035605205899887156*t^3 + 
    5.239695787120798*^-6*t^4 + 2.717212202619115*^-7*t^5, 
   3.9750498621741513*^-7*t + 4.609399284775916*^-7*t^2 + 
    1.724008950044211*^-7*t^3 + 2.5024413156791055*^-8*t^4 + 
    1.3063364827720755*^-9*t^5, -3.206746025717099*^-7*t - 
    4.033481933563007*^-7*t^2 - 1.710555075502731*^-7*t^3 - 
    2.9158249574010212*^-8*t^4 - 1.6752170574953609*^-9*t^5, 
   0.00006535230035421641*t + 0.00007318171742647525*t^2 + 
    0.000026483732994342598*t^3 + 3.897323478173577*^-6*t^4 + 
    2.021091157139199*^-7*t^5, -0.00003288466211816855*t - 
    0.000040124649968437766*t^2 - 0.00001628475144425181*t^3 - 
    2.6376345968923285*^-6*t^4 - 1.4738587793230807*^-7*t^5, 
   -0.000016915580020548247*t - 0.00001448649273445166*t^2 - 
    4.473537311085855*^-6*t^3 - 5.942384652054646*^-7*t^4 - 
    2.875539953056176*^-8*t^5, -2.578071906994573*^-9*t - 
    4.141689292670776*^-9*t^2 + 9.323982201999893*^-9*t^3 + 
    7.298693092550372*^-10*t^4, -0.000017859118195080364*t - 
    0.00001529157273648561*t^2 - 4.7070196711790525*^-6*t^3 - 
    6.27054166450038*^-7*t^4 - 3.03634156007615*^-8*t^5, 
   -0.00002886047968133234*t - 0.000025229440223945166*t^2 - 
    7.755605412575355*^-6*t^3 - 1.023690615207519*^-6*t^4 - 
    4.9413704485187844*^-8*t^5, -3.4388952296545498*^-9*t - 
    2.9786493490999775*^-9*t^2 - 7.239624238521128*^-10*t^3 - 
    1.0375049764329835*^-10*t^4, 8.03741464780394*^-6*t + 
    0.000011580654363641705*t^2 + 5.569720717938118*^-6*t^3 + 
    1.0079844297096297*^-6*t^4 + 6.055409872437602*^-8*t^5, 
   0.000013899900056378657*t + 0.000011305256428319131*t^2 + 
    3.6451900300282798*^-6*t^3 + 4.874807892642543*^-7*t^4 + 
    2.3620128803179805*^-8*t^5, -0.000015192026133504584*t - 
    0.000013003690674887034*t^2 - 4.024166961804873*^-6*t^3 - 
    5.351636078372407*^-7*t^4 - 2.5890613427820962*^-8*t^5, 
   6.296521385697964*^-9*t - 5.876149091406069*^-7*t^2 - 
    2.8622935751519047*^-8*t^3 - 1.6023418725312977*^-9*t^4, 
   -0.0000352401908831027*t - 0.00003945914040457556*t^2 - 
    0.00001427878263577668*t^3 - 2.101295172922515*^-6*t^4 - 
    1.0896872339890215*^-7*t^5, 0.00002776741318712403*t + 
    0.000024952620023878184*t^2 + 7.4295391334819475*^-6*t^3 + 
    9.824526306362393*^-7*t^4 + 4.7457820971713434*^-8*t^5, 
   -0.00003787134038917392*t - 0.00004602869029479982*t^2 - 
    0.000018568605049669217*t^3 - 2.9840709216541456*^-6*t^4 - 
    1.6573020401414687*^-7*t^5, 2.352494891251184*^-6*t + 
    3.41211761924101*^-6*t^2 + 1.3902333242454812*^-6*t^3 + 
    2.5889491419620824*^-7*t^4 + 1.710088453254673*^-8*t^5, 
   -0.000015192013023245285*t - 0.000013003678166253605*t^2 - 
    4.024175508327952*^-6*t^3 - 5.35163750771002*^-7*t^4 - 
    2.5890611458326347*^-8*t^5, -0.00001523724704005476*t - 
    0.000013239952908568155*t^2 - 4.045706155447596*^-6*t^3 - 
    5.373357789201228*^-7*t^4 - 2.5985753677510896*^-8*t^5, 
   0.00002356271022747444*t + 0.000026383640189410047*t^2 + 
    9.547247158867115*^-6*t^3 + 1.404990428671067*^-6*t^4 + 
    7.28599904572239*^-8*t^5, 0.000018010028946544196*t + 
    0.000021406438901662496*t^2 + 8.137085724649488*^-6*t^3 + 
    1.223311117030653*^-6*t^4 + 6.423401825042462*^-8*t^5, 
   -0.00004427334607043301*t - 0.00004955977175950032*t^2 - 
    0.000018016196030118297*t^3 - 2.702261409435517*^-6*t^4 - 
    1.439985145785859*^-7*t^5, -0.000044118583952195294*t - 
    0.00004938647576809173*t^2 - 0.00001795349001508211*t^3 - 
    2.6930366256298567*^-6*t^4 - 1.4352033573984424*^-7*t^5, 
   1.7583586287963807*^-10*t + 2.7424478777289945*^-10*t^2 - 
    6.65378546803431*^-10*t^3, 2.4832772774765503*^-7*t + 
    3.128325659416493*^-7*t^2 + 1.330122671221472*^-7*t^3 + 
    2.2770255971850687*^-8*t^4 + 1.317821627099075*^-9*t^5, 
   -7.793858442496888*^-10*t^3, 3.245359289347387*^-10*t + 
    5.096212742235791*^-10*t^2 - 3.0232406721135543*^-9*t^3 - 
    1.3394898464737907*^-10*t^4, 1.5129416925446787*^-10*t + 
    2.0976729531137832*^-10*t^2 + 1.9943528215451154*^-10*t^3, 
   9.947931528075298*^-10*t + 1.5682918311192906*^-9*t^2 - 
    1.2376627042831865*^-8*t^3 - 5.175013054547803*^-10*t^4, 
   9.947171400248917*^-10*t + 1.5681591097062372*^-9*t^2 - 
    1.2371314323259012*^-8*t^3 - 5.173681990948175*^-10*t^4, 
   5.533030144617697*^-10*t + 8.981496198293661*^-10*t^2 - 
    1.3012954160234411*^-8*t^3 - 3.3187403984406784*^-10*t^4, 
   5.178340281336552*^-10*t + 8.206998882160113*^-10*t^2 - 
    6.161976194110391*^-9*t^3 - 2.4696894991031455*^-10*t^4, 
   3.892893846895757*^-10*t + 6.234506394748982*^-10*t^2 - 
    6.305543385055671*^-9*t^3 - 1.826916537257906*^-10*t^4, 
   3.875462698833424*^-10*t + 6.206253886036671*^-10*t^2 - 
    6.281266398573192*^-9*t^3 - 1.8190357411844536*^-10*t^4, 
   7.302652471768416*^-8*t + 6.277286357372192*^-8*t^2 + 
    1.5442255187030637*^-8*t^3 + 2.4204262627143063*^-9*t^4 + 
    1.1968085142313463*^-10*t^5, -3.608752109852593*^-8*t - 
    3.0836990339482464*^-8*t^2 - 7.696870628547877*^-9*t^3 - 
    1.3036433500486985*^-9*t^4, -3.630793151807546*^-8*t - 
    3.102761022960856*^-8*t^2 - 7.757111471003412*^-9*t^3 - 
    1.3183615611419612*^-9*t^4, 4.0893392507025767*^-7*t + 
    5.147392720140294*^-7*t^2 + 2.18563589218257*^-7*t^3 + 
    3.7332218019105863*^-8*t^4 + 2.1523429648717422*^-9*t^5, 
   5.987167689406012*^-7*t + 6.962607288364*^-7*t^2 + 
    2.616032900676779*^-7*t^3 + 3.8175046884858114*^-8*t^4 + 
    1.9891277924317915*^-9*t^5, -3.584538408412357*^-7*t - 
    4.181881294604208*^-7*t^2 - 1.5791622191993456*^-7*t^3 - 
    2.317978528472963*^-8*t^4 - 1.2055783389448872*^-9*t^5, 
   -1.8975924570737774*^-7*t - 2.211701967207071*^-7*t^2 - 
    8.339505303757513*^-8*t^3 - 1.2221261587857202*^-8*t^4 - 
    6.362298466960626*^-10*t^5, -1.6485132485397916*^-8*t - 
    1.4038751853172653*^-8*t^2 - 3.5573721449737834*^-9*t^3 - 
    6.37742632078682*^-10*t^4, 7.843894207724684*^-8*t - 
    0.000026927454423124314*t^2 - 7.34929491382835*^-7*t^3 - 
    3.553937607656516*^-8*t^4 - 9.025990958334366*^-10*t^5, 
   1.4562295998010255*^-7*t - 0.00004236300797402089*t^2 - 
    1.5067910247771063*^-6*t^3 - 7.247483987251902*^-8*t^4 - 
    1.9173892524415567*^-9*t^5, -2.1025051682305174*^-7*t + 
    0.00011787876604389704*t^2 + 3.1111463453715066*^-6*t^3 + 
    1.3287332866807712*^-7*t^4 + 3.2556098896988118*^-9*t^5, 
   1.7858681359281866*^-7*t - 0.00005003677570812069*t^2 - 
    1.2498887537501553*^-6*t^3 - 6.679491525564101*^-8*t^4 - 
    1.8236695921326577*^-9*t^5, -0.00001526675234672669*t - 
    0.00001435253254161961*t^2 - 3.999076765029079*^-6*t^3 - 
    5.359988729711219*^-7*t^4 - 2.5962702729417995*^-8*t^5, 
   -0.00001526663430277989*t - 0.000014352431153378324*t^2 - 
    3.9990520870192004*^-6*t^3 - 5.359951025672433*^-7*t^4 - 
    2.596251128308739*^-8*t^5, 1.7351866590148738*^-8*t + 
    4.281692901171254*^-6*t^2 - 1.0027911409520626*^-7*t^3 - 
    5.9383325108454836*^-9*t^4 - 1.815567909057238*^-10*t^5, 
   1.7351591382632186*^-8*t + 4.281692473847049*^-6*t^2 - 
    1.0026838558847514*^-7*t^3 - 5.938079454453152*^-9*t^4 - 
    1.8155143970195919*^-10*t^5, -0.00003053633377982668*t - 
    0.0000287074352187757*t^2 - 7.998856967020618*^-6*t^3 - 
    1.0721788487508045*^-6*t^4 - 5.1932511406129904*^-8*t^5, 
   -0.00003053679769083182*t - 0.000028707832700808698*t^2 - 
    7.998954643170362*^-6*t^3 - 1.0721944482665582*^-6*t^4 - 
    5.193328700309767*^-8*t^5, -0.000016896789803380326*t - 
    0.000019859084485247287*t^2 - 7.590824979492134*^-6*t^3 - 
    1.1327521175922076*^-6*t^4 - 5.937916783286447*^-8*t^5, 
   0.0015836222086547246*t - 0.00010970247563532468*t^2 - 
    3.4324046589371303*^-6*t^3 - 1.804692746990213*^-7*t^4 - 
    5.109499612331527*^-9*t^5, 1.7141018301321535*^-8*t + 
    4.281377521226148*^-6*t^2 - 1.0007745465522915*^-7*t^3 - 
    5.7653695791343635*^-9*t^4 - 1.7790820709990045*^-10*t^5, 
   0.0015836487120369225*t - 0.00009869468625399017*t^2 - 
    3.4160374387766628*^-6*t^3 - 1.8492993305520778*^-7*t^4 - 
    5.317632448526162*^-9*t^5, 0.00002028096517132498*t + 
    0.000019076660138736337*t^2 + 5.316063182021609*^-6*t^3 + 
    7.105025154441287*^-7*t^4 + 3.4432279420089504*^-8*t^5, 
   6.015751030216047*^-8*t - 7.6284948492282146*^-6*t^2 - 
    4.720974633951307*^-7*t^3 - 2.4205761590173014*^-8*t^4 - 
    6.820405438984027*^-10*t^5, 0.0000329864669875251*t + 
    0.000038791309814833336*t^2 + 0.000014840486521397842*t^3 + 
    2.2169946111954344*^-6*t^4 + 1.1622655963383241*^-7*t^5, 
   -0.0031672146885304013*t + 0.0002094780562549342*t^2 + 
    5.3829562917064466*^-6*t^3 + 3.1605412656394687*^-7*t^4 + 
    9.228275500023262*^-9*t^5, 8.71473561375605*^-9*t + 
    4.990979608959436*^-6*t^2 - 5.4044759928510454*^-8*t^3 - 
    3.4776660420418997*^-9*t^4 - 1.0877206307850197*^-10*t^5, 
   0.00001460833514680068*t + 0.000018426790345807534*t^2 + 
    7.85174868341249*^-6*t^3 + 1.348895405977601*^-6*t^4 + 
    7.853723565388718*^-8*t^5, 8.634814543255259*^-9*t + 
    4.990919552852087*^-6*t^2 - 1.2073595451338428*^-7*t^3 - 
    4.2395692037277*^-9*t^4 - 1.2203434283286394*^-10*t^5, 
   -0.000011103538210603274*t - 0.000013988561497591594*t^2 - 
    5.948321011586618*^-6*t^3 - 1.0184482986371296*^-6*t^4 - 
    5.895822203565914*^-8*t^5, 2.344131830195716*^-6*t + 
    3.0605427299197*^-6*t^2 + 1.3776104163974247*^-6*t^3 + 
    2.5730339865054407*^-7*t^4 + 1.7012331620908178*^-8*t^5, 
   0.000032868696084203784*t + 0.000038339962053111193*t^2 + 
    0.000014474224764887645*t^3 + 2.1239149457823963*^-6*t^4 + 
    1.1046095567275155*^-7*t^5, 0.000011458488508945838*t + 
    0.000013932657698294624*t^2 + 4.96696378553202*^-6*t^3 + 
    4.688294273748612*^-7*t^4 + 2.1195358696448317*^-8*t^5, 
   0.000036389837967261634*t + 0.00004237848901675876*t^2 + 
    0.000015958206560785355*t^3 + 2.3347613417897027*^-6*t^4 + 
    1.2154226483359995*^-7*t^5, 7.723512223989414*^-8*t + 
    0.00003994277868371712*t^2 - 2.0699283664118952*^-6*t^3 - 
    5.696881605164587*^-8*t^4 - 1.4380000950400993*^-9*t^5, 
   0.012666334904874572*t - 0.0017156807765518847*t^2 + 
    6.3446015625833115*^-6*t^3 - 1.2074505202072633*^-7*t^4 - 
    3.8617461126565584*^-9*t^5, 7.544231482516268*^-8*t + 
    0.00003994011103248579*t^2 - 2.076815368784287*^-6*t^3 - 
    5.5346018514724555*^-8*t^4 - 1.4081027218891559*^-9*t^5, 
   -0.000035102554459668076*t - 0.00004119195791740317*t^2 - 
    0.00001570504835240919*t^3 - 2.3357483580204374*^-6*t^4 - 
    1.2227234109595972*^-7*t^5, 0.00002054818420990506*t + 
    0.000024043709238993144*t^2 + 9.124832126106184*^-6*t^3 + 
    1.349069191300371*^-6*t^4 + 7.051502821896157*^-8*t^5, 
   -0.000012957121264587755*t - 0.000016326022249728928*t^2 - 
    6.943879589343285*^-6*t^3 - 1.1893557984268347*^-6*t^4 - 
    6.889672613986684*^-8*t^5, -0.000024329883205479564*t - 
    0.000028665280510687294*t^2 - 0.000010999083374354193*t^3 - 
    1.649118520089483*^-6*t^4 - 8.649101339601421*^-8*t^5, 
   -0.000016923194286615584*t - 0.000019865603759856977*t^2 - 
    7.578136542708218*^-6*t^3 - 1.1278463452030523*^-6*t^4 - 
    5.9052146060800626*^-8*t^5, -0.000016904448872971988*t - 
    0.000014469651451092506*t^2 - 4.477091321560897*^-6*t^3 - 
    5.954618172454162*^-7*t^4 - 2.880862012391246*^-8*t^5, 
   1.2050894172914444*^-10*t^3, -0.00001785244496055575*t - 
    0.00001528092125030963*t^2 - 4.72821378009892*^-6*t^3 - 
    6.288558810247051*^-7*t^4 - 3.0423914467296636*^-8*t^5, 
   -0.000028881348118517008*t - 0.00002472125894049033*t^2 - 
    7.648952256736069*^-6*t^3 - 1.0173092458584738*^-6*t^4 - 
    4.9217632830552644*^-8*t^5, 8.0411360136423*^-6*t + 
    0.000011583856026868499*t^2 + 5.570503748118539*^-6*t^3 + 
    1.0081043951823347*^-6*t^4 + 6.056012856469702*^-8*t^5, 
   0.00001526189005664961*t + 0.000013073666949970205*t^2 + 
    4.042510013857435*^-6*t^3 + 5.376325510368546*^-7*t^4 + 
    2.6010268177308386*^-8*t^5, -0.000015192093957969974*t - 
    0.000013003797590308622*t^2 - 4.023507530731955*^-6*t^3 - 
    5.351348415232379*^-7*t^4 - 2.588983084545996*^-8*t^5, 
   -3.5249962575243125*^-10*t + 9.833129813793403*^-9*t^2 + 
    4.712604394991623*^-10*t^3, 4.427378166978251*^-6*t - 
    5.505328653276096*^-6*t^2 - 3.7735122099138927*^-6*t^3 - 
    7.040436997536446*^-7*t^4 - 4.1369247263957404*^-8*t^5, 
   0.00003052881745798877*t + 0.00002611113637437175*t^2 + 
    8.084273196009491*^-6*t^3 + 1.0752858765226286*^-6*t^4 + 
    5.2023147789010614*^-8*t^5, -4.368641697656235*^-6*t - 
    5.152085167262978*^-6*t^2 - 1.979990494508358*^-6*t^3 - 
    2.9748665097074716*^-7*t^4 - 1.5618819503551248*^-8*t^5, 
   2.3556241567190627*^-6*t + 3.221624892402781*^-6*t^2 + 
    1.37127874291136*^-6*t^3 + 2.578434925044552*^-7*t^4 + 
    1.7070056613997515*^-8*t^5, -0.000015192082685036794*t - 
    0.000013003787957327696*t^2 - 4.023504422768123*^-6*t^3 - 
    5.351344384867239*^-7*t^4 - 2.5889811366931908*^-8*t^5, 
   -0.000015239029764927969*t - 0.000013040628271191057*t^2 - 
    4.035900975913378*^-6*t^3 - 5.367857927634922*^-7*t^4 - 
    2.5969748382836948*^-8*t^5, 0.000023557793759560025*t + 
    0.000026379418314636175*t^2 + 9.54622386692594*^-6*t^3 + 
    1.4048358335776095*^-6*t^4 + 7.285206602434894*^-8*t^5, 
   0.000018004950994490024*t + 0.00002179600016356444*t^2 + 
    8.165967578569398*^-6*t^3 + 1.2249417555681201*^-6*t^4 + 
    6.428199301453832*^-8*t^5, -0.00004900698189928038*t - 
    0.00005486102024963863*t^2 - 0.00001993486498861183*t^3 - 
    2.9846100086733133*^-6*t^4 - 1.5864085774369388*^-7*t^5, 
   -2.71297686107445*^-6*t - 3.833313048291874*^-6*t^2 - 
    1.6033457625762341*^-6*t^3 - 2.983638296360659*^-7*t^4 - 
    1.9711124248518636*^-8*t^5, 1.0284057369152704*^-10*t + 
    1.5958249461697674*^-10*t^2 + 1.1059262781607492*^-10*t^3, 
   2.5269997234697904*^-7*t + 3.1834070405151505*^-7*t^2 + 
    1.3535437724429214*^-7*t^3 + 2.3171234318137963*^-8*t^4 + 
    1.3410315368971393*^-9*t^5, -4.998921263505876*^-9*t - 
    6.311332204927853*^-9*t^2 - 2.6933659127415114*^-9*t^3 - 
    4.638524807329938*^-10*t^4, -1.4697240827905942*^-7*t - 
    1.918899482797899*^-7*t^2 - 8.637343598177357*^-8*t^3 - 
    1.6132411868192575*^-8*t^4 - 1.0666393914194284*^-9*t^5, 
   -3.143133096806481*^-9*t - 3.641635250539732*^-9*t^2 - 
    1.3555838901552398*^-9*t^3 - 1.9290721693936433*^-10*t^4, 
   2.6571754256103306*^-9*t + 2.2208576463886963*^-9*t^2 + 
    5.577999327196382*^-10*t^3 + 1.0968404934851374*^-10*t^4, 
   -4.742131026023747*^-9*t - 5.42422670369341*^-9*t^2 - 
    1.98365940426113*^-9*t^3 - 2.7978564768464783*^-10*t^4, 
   2.3878770074092206*^-10*t + 3.684149244473299*^-10*t^2 + 
    3.3342112416738225*^-10*t^3, 2.3314752425693766*^-10*t + 
    5.394676678923514*^-8*t^2 - 2.4010071504869117*^-9*t^3, 
   1.0002031556096875*^-10*t + 1.556927007861557*^-10*t^2 + 
    2.0687935641230908*^-10*t^3, -4.681751105674915*^-7*t - 
    5.45247539467405*^-7*t^2 - 2.0533916508801*^-7*t^3 - 
    3.004750274583473*^-8*t^4 - 1.5646961955486692*^-9*t^5, 
   2.780569341644127*^-7*t + 3.231336477686919*^-7*t^2 + 
    1.2128147102602435*^-7*t^3 + 1.767940598515627*^-8*t^4 + 
    9.223057832398433*^-10*t^5, -1.1926333456258893*^-9*t - 
    1.0341407176965061*^-9*t^2 - 2.1369923800354215*^-10*t^3, 
   -1.1788429122152045*^-9*t - 1.0209500777678736*^-9*t^2 - 
    2.087554048733183*^-10*t^3, -1.663295245668247*^-7*t - 
    2.0929912160121217*^-7*t^2 - 8.882395728746699*^-8*t^3 - 
    1.5158633933400578*^-8*t^4 - 8.726523650372525*^-10*t^5, 
   4.6898284357632757*^-7*t + 5.901581779034579*^-7*t^2 + 
    2.5046878112189817*^-7*t^3 + 4.274847722371433*^-8*t^4 + 
    2.4613065243764665*^-9*t^5, 6.047214194451626*^-7*t + 
    7.028573212411071*^-7*t^2 + 2.6384795077371245*^-7*t^3 + 
    3.84599053802662*^-8*t^4 + 2.0039653143489067*^-9*t^5, 
   -3.650424896892065*^-7*t - 4.258555936173013*^-7*t^2 - 
    1.6080024787425043*^-7*t^3 - 2.3601163487038832*^-8*t^4 - 
    1.2275206122049256*^-9*t^5, -2.125691329361828*^-7*t - 
    2.477089455680976*^-7*t^2 - 9.337372446124658*^-8*t^3 - 
    1.3678606783568262*^-8*t^4 - 7.121262164329432*^-10*t^5, 
   -1.5607634543474859*^-9*t - 1.3480310043705827*^-9*t^2 - 
    2.8972750070932373*^-10*t^3, 0.000016896316765693827*t + 
    0.000016054084370902496*t^2 + 4.534241982503746*^-6*t^3 + 
    5.985751529395271*^-7*t^4 + 2.8896387487509813*^-8*t^5, 
   -2.4543626419564222*^-8*t + 4.637423284509266*^-6*t^2 + 
    1.6429758316540005*^-7*t^3 + 8.947030237706445*^-9*t^4 + 
    2.5537620554574606*^-10*t^5, 0.000017844516616562383*t + 
    0.000016964973274976203*t^2 + 4.794188191244733*^-6*t^3 + 
    6.319417991553979*^-7*t^4 + 3.0510060861384073*^-8*t^5, 
   0.000028863250289873823*t + 0.00002744613458310152*t^2 + 
    7.75998586428114*^-6*t^3 + 1.0235343962698156*^-6*t^4 + 
    4.9398160743783*^-8*t^5, -0.00001261273554977278*t - 
    0.000015922844130737428*t^2 - 6.794219016992297*^-6*t^3 - 
    1.1698598511759903*^-6*t^4 - 6.837337158631742*^-8*t^5, 
   0.0015823907189455606*t + 0.00003923904842290999*t^2 + 
    3.5621146500917537*^-6*t^3 + 2.152594611519917*^-7*t^4 + 
    6.690397720605761*^-9*t^5, 0.000015185875091919509*t + 
    0.00001441232273891544*t^2 + 4.064454485881056*^-6*t^3 + 
    5.373406518822317*^-7*t^4 + 2.5952701866047095*^-8*t^5, 
   0.001582456818259603*t + 0.00003061880011243781*t^2 + 
    3.205099453739389*^-6*t^3 + 1.9399928162922144*^-7*t^4 + 
    6.054291134934184*^-9*t^5, 0.00002610408391634253*t + 
    0.000030787204048243486*t^2 + 0.00001183287056768777*t^3 + 
    1.778051490286907*^-6*t^4 + 9.335482563306612*^-8*t^5, 
   -0.0031647638975541626*t - 0.00008527606758389806*t^2 - 
    7.190116739933915*^-6*t^3 - 4.360138811793601*^-7*t^4 - 
    1.3541721812202865*^-8*t^5, -2.354313556987905*^-6*t - 
    3.073836184456026*^-6*t^2 - 1.3835940614745285*^-6*t^3 - 
    2.5842099488554035*^-7*t^4 - 1.7086224612091932*^-8*t^5, 
   0.000015185865193875478*t + 0.000014412315163075816*t^2 + 
    4.064448080345019*^-6*t^3 + 5.373374347700458*^-7*t^4 + 
    2.595266636259967*^-8*t^5, 0.000015233015141471913*t + 
    0.000014452822468516466*t^2 + 4.074419714898738*^-6*t^3 + 
    5.389094114840798*^-7*t^4 + 2.6030390121265684*^-8*t^5, 
   -0.000017462359576906458*t - 0.000020594124828603346*t^2 - 
    7.914608821771894*^-6*t^3 - 1.1891633154686608*^-6*t^4 - 
    6.243447757657394*^-8*t^5, -0.000018006775360094275*t - 
    0.000021229207559122236*t^2 - 8.154394691022175*^-6*t^3 - 
    1.2243542783435947*^-6*t^4 - 6.426478159708898*^-8*t^5, 
   2.7141091211793714*^-6*t + 3.543592059129512*^-6*t^2 + 
    1.5950404104464497*^-6*t^3 + 2.9791391942729903*^-7*t^4 + 
    1.9697409433231414*^-8*t^5, 2.714240346959303*^-6*t + 
    3.5437633899828262*^-6*t^2 + 1.5951175298298417*^-6*t^3 + 
    2.9792832341206313*^-7*t^4 + 1.9698361792845607*^-8*t^5, 
   0.00002368455953179015*t + 0.000022406238315764314*t^2 + 
    6.292909468338606*^-6*t^3 + 8.356077556747731*^-7*t^4 + 
    4.040580319994971*^-8*t^5, 0.000023898320683609808*t + 
    0.000022589310795389153*t^2 + 6.338470234425824*^-6*t^3 + 
    8.431566484204322*^-7*t^4 + 4.076801503675962*^-8*t^5, 
   0.000013363294231337957*t + 0.0000168645010941925*t^2 + 
    7.191856068238981*^-6*t^3 + 1.2371591686736727*^-6*t^4 + 
    7.219205694899012*^-8*t^5, -0.000022734846789908317*t - 
    0.000026800360000673427*t^2 - 0.000010292438286585089*t^3 - 
    1.544982842209257*^-6*t^4 - 8.108168427501278*^-8*t^5, 
   0.00003355385835823689*t + 0.000031707425634307015*t^2 + 
    8.894379245557992*^-6*t^3 + 1.1838279171846417*^-6*t^4 + 
    5.7238214693378916*^-8*t^5}}]


==> anc/totalchi2_U2sym.m <==
proctag[Higgs]*(1157.5398807122208 - 982.0712151309697*tag[MH] - 
   1.9625441435064843*CG*tag[MH] + 4.026931309342279*CG^2*tag[MH] - 
   0.23835731115596337*CH*tag[MH] + 0.08692102583296807*CG*CH*tag[MH] + 
   0.008918045805311565*CH^2*tag[MH] + 232.90666579605022*CHB*tag[MH] + 
   1141.2784971734332*CG*CHB*tag[MH] + 8.04377112403618*CH*CHB*tag[MH] + 
   697009.6614337466*CHB^2*tag[MH] + 25.10573111472479*CHbox*tag[MH] - 
   5.072636756313872*CG*CHbox*tag[MH] - 0.3419116126909886*CH*CHbox*tag[MH] - 
   912.834117823027*CHB*CHbox*tag[MH] + 21.579870290624324*CHbox^2*tag[MH] - 
   11.646402158401642*CHD*tag[MH] + 2.5371285101491705*CG*CHD*tag[MH] - 
   0.012662203667496479*CH*CHD*tag[MH] + 1850.2316193148408*CHB*CHD*tag[MH] - 
   12.63379562907378*CHbox*CHD*tag[MH] + 12.539765720145793*CHD^2*tag[MH] + 
   4631.0488135755295*CHG*tag[MH] - 1191.6985397358405*CG*CHG*tag[MH] - 
   29.005191341245844*CH*CHG*tag[MH] - 784256.725289659*CHB*CHG*tag[MH] + 
   7603.127710914208*CHbox*CHG*tag[MH] - 1317.4581396004346*CHD*CHG*tag[MH] + 
   1.1550289256007716*^6*CHG^2*tag[MH] + 124.91059133863564*CHW*tag[MH] + 
   344.94375987573324*CG*CHW*tag[MH] + 2.439812254010847*CH*CHW*tag[MH] + 
   421285.7183193133*CHB*CHW*tag[MH] - 254.7111209953855*CHbox*CHW*tag[MH] + 
   538.3780249412612*CHD*CHW*tag[MH] - 238696.35571967135*CHG*CHW*tag[MH] + 
   64164.40994140184*CHW^2*tag[MH] - 199.02861573192422*CHWB*tag[MH] - 
   623.3612697929568*CG*CHWB*tag[MH] - 4.775120125049509*CH*CHWB*tag[MH] - 
   765391.7513956395*CHB*CHWB*tag[MH] + 478.1712794126669*CHbox*CHWB*
    tag[MH] - 966.2695146707305*CHD*CHWB*tag[MH] + 
   429475.8948290647*CHG*CHWB*tag[MH] - 232114.25080542162*CHW*CHWB*tag[MH] + 
   210546.9802440076*CHWB^2*tag[MH] - 9.997573940042747*CW*tag[MH] + 
   2.309862071343754*CHD*CW*tag[MH] + 0.2131557999314695*CHWB*CW*tag[MH] + 
   54.9132270140789*CW^2*tag[MH] - 1.9049301483350387*CHd[2, 2]*tag[MH] + 
   0.01223728190119653*CG*CHd[2, 2]*tag[MH] + 0.019958813784947134*CH*
    CHd[2, 2]*tag[MH] + 191.22891057441316*CHB*CHd[2, 2]*tag[MH] - 
   4.484135687512116*CHbox*CHd[2, 2]*tag[MH] + 1.8691482903760368*CHD*
    CHd[2, 2]*tag[MH] + 73.77596127676954*CHG*CHd[2, 2]*tag[MH] + 
   28.66626099196482*CHW*CHd[2, 2]*tag[MH] - 115.75386536879283*CHWB*
    CHd[2, 2]*tag[MH] - 0.1523723620711754*CW*CHd[2, 2]*tag[MH] + 
   10.42757904145116*CHd[2, 2]^2*tag[MH] + 0.026230887473831344*CHd[3, 3]*
    tag[MH] - 0.055591728529666914*CHD*CHd[3, 3]*tag[MH] - 
   0.1077042541077744*CHWB*CHd[3, 3]*tag[MH] - 0.07604984746260363*CW*
    CHd[3, 3]*tag[MH] + 0.003050005566789248*CHd[2, 2]*CHd[3, 3]*tag[MH] + 
   0.0007621809049894107*CHd[3, 3]^2*tag[MH] - 1.9793394247018883*CHe[2, 2]*
    tag[MH] + 0.2901604674150481*CG*CHe[2, 2]*tag[MH] + 
   0.011403798985334458*CH*CHe[2, 2]*tag[MH] - 2523.2417548102*CHB*CHe[2, 2]*
    tag[MH] + 11.291364675197467*CHbox*CHe[2, 2]*tag[MH] - 
   21.482489545131763*CHD*CHe[2, 2]*tag[MH] + 63.340654858494844*CHG*
    CHe[2, 2]*tag[MH] - 783.6675982443134*CHW*CHe[2, 2]*tag[MH] + 
   1343.793485247001*CHWB*CHe[2, 2]*tag[MH] + 1.319184135586783*CW*CHe[2, 2]*
    tag[MH] + 2.2119044015365805*CHd[2, 2]*CHe[2, 2]*tag[MH] - 
   0.02644205062485168*CHd[3, 3]*CHe[2, 2]*tag[MH] + 
   84.98618431022726*CHe[2, 2]^2*tag[MH] - 0.22750453664523196*CHe[3, 3]*
    tag[MH] + 0.48215564391661286*CHD*CHe[3, 3]*tag[MH] + 
   0.9341356235070033*CHWB*CHe[3, 3]*tag[MH] + 0.6595920677933915*CW*
    CHe[3, 3]*tag[MH] - 0.026453169147632093*CHd[2, 2]*CHe[3, 3]*tag[MH] - 
   0.01322102531242584*CHd[3, 3]*CHe[3, 3]*tag[MH] + 
   0.22933598725388343*CHe[2, 2]*CHe[3, 3]*tag[MH] + 
   0.05733399681347086*CHe[3, 3]^2*tag[MH] + 1.2259285716231005*CHl1[2, 2]*
    tag[MH] - 0.1461530693669559*CG*CHl1[2, 2]*tag[MH] - 
   0.015655939401961347*CH*CHl1[2, 2]*tag[MH] + 29.267259873959826*CHB*
    CHl1[2, 2]*tag[MH] + 1.3076045726382894*CHbox*CHl1[2, 2]*tag[MH] - 
   1.7842191625308828*CHD*CHl1[2, 2]*tag[MH] + 352.0242757038173*CHG*
    CHl1[2, 2]*tag[MH] + 1.1841905926645344*CHW*CHl1[2, 2]*tag[MH] - 
   16.085070230367258*CHWB*CHl1[2, 2]*tag[MH] - 1.8277150856381106*CW*
    CHl1[2, 2]*tag[MH] + 1.4734504192634794*CHd[2, 2]*CHl1[2, 2]*tag[MH] + 
   0.0366351698133113*CHd[3, 3]*CHl1[2, 2]*tag[MH] - 
   1.101279204275742*CHe[2, 2]*CHl1[2, 2]*tag[MH] - 
   0.31774248361255997*CHe[3, 3]*CHl1[2, 2]*tag[MH] + 
   0.913340413927306*CHl1[2, 2]^2*tag[MH] + 0.31520502897242686*CHl1[3, 3]*
    tag[MH] - 0.6680213324578586*CHD*CHl1[3, 3]*tag[MH] - 
   1.2942346144545458*CHWB*CHl1[3, 3]*tag[MH] - 0.9138575428190553*CW*
    CHl1[3, 3]*tag[MH] + 0.03665057440412434*CHd[2, 2]*CHl1[3, 3]*tag[MH] + 
   0.01831758490665565*CHd[3, 3]*CHl1[3, 3]*tag[MH] - 
   0.31774248361255997*CHe[2, 2]*CHl1[3, 3]*tag[MH] - 
   0.15887124180627998*CHe[3, 3]*CHl1[3, 3]*tag[MH] + 
   0.44022871029181804*CHl1[2, 2]*CHl1[3, 3]*tag[MH] + 
   0.11005717757295451*CHl1[3, 3]^2*tag[MH] - 43.25262193482542*CHl3[2, 2]*
    tag[MH] + 8.327109405451763*CG*CHl3[2, 2]*tag[MH] + 
   0.29291317810971507*CH*CHl3[2, 2]*tag[MH] + 2428.588526253445*CHB*
    CHl3[2, 2]*tag[MH] - 69.10399870168922*CHbox*CHl3[2, 2]*tag[MH] + 
   60.466888318982704*CHD*CHl3[2, 2]*tag[MH] - 7933.590772121512*CHG*
    CHl3[2, 2]*tag[MH] + 668.3667797863707*CHW*CHl3[2, 2]*tag[MH] - 
   1208.7193227816651*CHWB*CHl3[2, 2]*tag[MH] + 
   8.151425352694725*CW*CHl3[2, 2]*tag[MH] + 9.211684438109335*CHd[2, 2]*
    CHl3[2, 2]*tag[MH] - 0.20013460185297108*CHd[3, 3]*CHl3[2, 2]*tag[MH] - 
   64.12138290545913*CHe[2, 2]*CHl3[2, 2]*tag[MH] + 
   1.7357982991106025*CHe[3, 3]*CHl3[2, 2]*tag[MH] - 
   6.76442486952796*CHl1[2, 2]*CHl3[2, 2]*tag[MH] - 
   2.40492941912029*CHl1[3, 3]*CHl3[2, 2]*tag[MH] + 
   109.27834224910283*CHl3[2, 2]^2*tag[MH] + 0.20299559983092363*CHl3[3, 3]*
    tag[MH] - 0.4302132853787618*CHD*CHl3[3, 3]*tag[MH] - 
   0.8335017139149973*CHWB*CHl3[3, 3]*tag[MH] - 0.5885345822981635*CW*
    CHl3[3, 3]*tag[MH] + 0.02360338399284842*CHd[2, 2]*CHl3[3, 3]*tag[MH] + 
   0.011796731631162212*CHd[3, 3]*CHl3[3, 3]*tag[MH] - 
   0.20462974928722089*CHe[2, 2]*CHl3[3, 3]*tag[MH] - 
   0.10231487464361044*CHe[3, 3]*CHl3[3, 3]*tag[MH] + 
   0.283512263112714*CHl1[2, 2]*CHl3[3, 3]*tag[MH] + 
   0.141756131556357*CHl1[3, 3]*CHl3[3, 3]*tag[MH] - 
   1.5488017167012342*CHl3[2, 2]*CHl3[3, 3]*tag[MH] + 
   0.04564627513844516*CHl3[3, 3]^2*tag[MH] + 0.06810465776633912*CHq1[2, 2]*
    tag[MH] - 0.0025519836949274496*CG*CHq1[2, 2]*tag[MH] + 
   0.021373605605598645*CH*CHq1[2, 2]*tag[MH] + 78.88381471732389*CHB*
    CHq1[2, 2]*tag[MH] - 3.9749436085996166*CHbox*CHq1[2, 2]*tag[MH] + 
   1.7934036152687378*CHD*CHq1[2, 2]*tag[MH] + 36.110734643919535*CHG*
    CHq1[2, 2]*tag[MH] - 0.10264804071319578*CHW*CHq1[2, 2]*tag[MH] - 
   53.92884069293059*CHWB*CHq1[2, 2]*tag[MH] + 0.17459500835960456*CW*
    CHq1[2, 2]*tag[MH] + 21.414280027540926*CHd[2, 2]*CHq1[2, 2]*tag[MH] - 
   0.003547579144408475*CHd[3, 3]*CHq1[2, 2]*tag[MH] + 
   1.45716488078232*CHe[2, 2]*CHq1[2, 2]*tag[MH] + 
   0.0307687016028761*CHe[3, 3]*CHq1[2, 2]*tag[MH] + 
   0.8846636448258477*CHl1[2, 2]*CHq1[2, 2]*tag[MH] - 
   0.04262969707413879*CHl1[3, 3]*CHq1[2, 2]*tag[MH] + 
   8.352123053234097*CHl3[2, 2]*CHq1[2, 2]*tag[MH] - 
   0.027454006544205073*CHl3[3, 3]*CHq1[2, 2]*tag[MH] + 
   11.910943336979393*CHq1[2, 2]^2*tag[MH] - 0.14208325623842377*CHq1[3, 3]*
    tag[MH] + 0.3011203420889781*CHD*CHq1[3, 3]*tag[MH] + 
   0.5833950967015484*CHWB*CHq1[3, 3]*tag[MH] + 0.41193459331873417*CW*
    CHq1[3, 3]*tag[MH] - 0.01652078005012464*CHd[2, 2]*CHq1[3, 3]*tag[MH] - 
   0.008256918103261337*CHd[3, 3]*CHq1[3, 3]*tag[MH] + 
   0.1432270508631569*CHe[2, 2]*CHq1[3, 3]*tag[MH] + 
   0.07161352543157845*CHe[3, 3]*CHq1[3, 3]*tag[MH] - 
   0.19843950095534474*CHl1[2, 2]*CHq1[3, 3]*tag[MH] - 
   0.09921975047767237*CHl1[3, 3]*CHq1[3, 3]*tag[MH] + 
   1.084056951775613*CHl3[2, 2]*CHq1[3, 3]*tag[MH] - 
   0.0638986402880378*CHl3[3, 3]*CHq1[3, 3]*tag[MH] + 
   0.019215956650492104*CHq1[2, 2]*CHq1[3, 3]*tag[MH] + 
   0.022362373590595272*CHq1[3, 3]^2*tag[MH] - 16.919053754307004*CHq3[2, 2]*
    tag[MH] - 0.38322087874786076*CG*CHq3[2, 2]*tag[MH] - 
   0.28676868183731125*CH*CHq3[2, 2]*tag[MH] - 3990.8415455641307*CHB*
    CHq3[2, 2]*tag[MH] + 90.10372373904242*CHbox*CHq3[2, 2]*tag[MH] - 
   105.46470585709815*CHD*CHq3[2, 2]*tag[MH] - 2224.1609727195864*CHG*
    CHq3[2, 2]*tag[MH] - 440.67899329134895*CHW*CHq3[2, 2]*tag[MH] + 
   2156.389863697579*CHWB*CHq3[2, 2]*tag[MH] - 8.37453169000707*CW*CHq3[2, 2]*
    tag[MH] - 241.44676921027653*CHd[2, 2]*CHq3[2, 2]*tag[MH] + 
   0.10191707008750825*CHd[3, 3]*CHq3[2, 2]*tag[MH] - 
   63.89370279457485*CHe[2, 2]*CHq3[2, 2]*tag[MH] - 
   0.8839424830604659*CHe[3, 3]*CHq3[2, 2]*tag[MH] - 
   12.041485340822264*CHl1[2, 2]*CHq3[2, 2]*tag[MH] + 
   1.2246925713728323*CHl1[3, 3]*CHq3[2, 2]*tag[MH] - 
   259.3885578198599*CHl3[2, 2]*CHq3[2, 2]*tag[MH] + 
   0.7887158524874017*CHl3[3, 3]*CHq3[2, 2]*tag[MH] - 
   254.80942788726028*CHq1[2, 2]*CHq3[2, 2]*tag[MH] - 
   0.5520480082406375*CHq1[3, 3]*CHq3[2, 2]*tag[MH] + 
   3335.0651419606766*CHq3[2, 2]^2*tag[MH] - 0.14208325623842377*CHq3[3, 3]*
    tag[MH] + 0.3011203420889781*CHD*CHq3[3, 3]*tag[MH] + 
   0.5833950967015484*CHWB*CHq3[3, 3]*tag[MH] + 0.41193459331873417*CW*
    CHq3[3, 3]*tag[MH] - 0.01652078005012464*CHd[2, 2]*CHq3[3, 3]*tag[MH] - 
   0.008256918103261337*CHd[3, 3]*CHq3[3, 3]*tag[MH] + 
   0.1432270508631569*CHe[2, 2]*CHq3[3, 3]*tag[MH] + 
   0.07161352543157845*CHe[3, 3]*CHq3[3, 3]*tag[MH] - 
   0.19843950095534474*CHl1[2, 2]*CHq3[3, 3]*tag[MH] - 
   0.09921975047767237*CHl1[3, 3]*CHq3[3, 3]*tag[MH] + 
   1.084056951775613*CHl3[2, 2]*CHq3[3, 3]*tag[MH] - 
   0.0638986402880378*CHl3[3, 3]*CHq3[3, 3]*tag[MH] + 
   0.019215956650492104*CHq1[2, 2]*CHq3[3, 3]*tag[MH] + 
   0.044724747181190544*CHq1[3, 3]*CHq3[3, 3]*tag[MH] - 
   0.5520480082406375*CHq3[2, 2]*CHq3[3, 3]*tag[MH] + 
   0.022362373590595272*CHq3[3, 3]^2*tag[MH] + 4.809868025838835*CHu[2, 2]*
    tag[MH] - 0.17376212882510156*CG*CHu[2, 2]*tag[MH] - 
   0.06014979738222498*CH*CHu[2, 2]*tag[MH] + 1701.5027160381444*CHB*
    CHu[2, 2]*tag[MH] + 2.005936156583566*CHbox*CHu[2, 2]*tag[MH] + 
   14.53492399701783*CHD*CHu[2, 2]*tag[MH] - 497.9788084296492*CHG*CHu[2, 2]*
    tag[MH] + 619.4216203420337*CHW*CHu[2, 2]*tag[MH] - 
   866.6725292081301*CHWB*CHu[2, 2]*tag[MH] + 0.3052661824860927*CW*CHu[2, 2]*
    tag[MH] - 63.96101140388337*CHd[2, 2]*CHu[2, 2]*tag[MH] - 
   0.006045837943407643*CHd[3, 3]*CHu[2, 2]*tag[MH] - 
   153.6838338023983*CHe[2, 2]*CHu[2, 2]*tag[MH] + 
   0.05243648585353078*CHe[3, 3]*CHu[2, 2]*tag[MH] - 
   4.1614927536273*CHl1[2, 2]*CHu[2, 2]*tag[MH] - 
   0.07265017342686413*CHl1[3, 3]*CHu[2, 2]*tag[MH] + 
   34.09986379188878*CHl3[2, 2]*CHu[2, 2]*tag[MH] - 
   0.0467875324853937*CHl3[3, 3]*CHu[2, 2]*tag[MH] - 
   65.72880796295922*CHq1[2, 2]*CHu[2, 2]*tag[MH] + 
   0.03274812346879801*CHq1[3, 3]*CHu[2, 2]*tag[MH] + 
   774.7770840104233*CHq3[2, 2]*CHu[2, 2]*tag[MH] + 
   0.03274812346879801*CHq3[3, 3]*CHu[2, 2]*tag[MH] + 
   162.14844190328296*CHu[2, 2]^2*tag[MH] + 30.3823490495771*Cll[1, 2, 2, 1]*
    tag[MH] - 5.26616150632237*CG*Cll[1, 2, 2, 1]*tag[MH] - 
   0.19909177853275983*CH*Cll[1, 2, 2, 1]*tag[MH] - 
   1804.077181864285*CHB*Cll[1, 2, 2, 1]*tag[MH] + 
   44.41484249370307*CHbox*Cll[1, 2, 2, 1]*tag[MH] - 
   32.695138918141225*CHD*Cll[1, 2, 2, 1]*tag[MH] + 
   6415.379235370738*CHG*Cll[1, 2, 2, 1]*tag[MH] - 
   508.5888710686379*CHW*Cll[1, 2, 2, 1]*tag[MH] + 
   925.1812701942558*CHWB*Cll[1, 2, 2, 1]*tag[MH] - 
   4.935187670528878*CW*Cll[1, 2, 2, 1]*tag[MH] - 
   6.25807918437829*CHd[2, 2]*Cll[1, 2, 2, 1]*tag[MH] + 
   0.10721980828403588*CHd[3, 3]*Cll[1, 2, 2, 1]*tag[MH] + 
   31.73850131933055*CHe[2, 2]*Cll[1, 2, 2, 1]*tag[MH] - 
   0.9299339500878594*CHe[3, 3]*Cll[1, 2, 2, 1]*tag[MH] + 
   3.9397695601151774*CHl1[2, 2]*Cll[1, 2, 2, 1]*tag[MH] + 
   1.2884132422245973*CHl1[3, 3]*Cll[1, 2, 2, 1]*tag[MH] - 
   118.245360410762*CHl3[2, 2]*Cll[1, 2, 2, 1]*tag[MH] + 
   0.8297526844293006*CHl3[3, 3]*Cll[1, 2, 2, 1]*tag[MH] - 
   5.703436403535133*CHq1[2, 2]*Cll[1, 2, 2, 1]*tag[MH] - 
   0.5807710284089089*CHq1[3, 3]*Cll[1, 2, 2, 1]*tag[MH] + 
   167.43896646616653*CHq3[2, 2]*Cll[1, 2, 2, 1]*tag[MH] - 
   0.5807710284089089*CHq3[3, 3]*Cll[1, 2, 2, 1]*tag[MH] - 
   12.473310308295485*CHu[2, 2]*Cll[1, 2, 2, 1]*tag[MH] + 
   34.66076728146819*Cll[1, 2, 2, 1]^2*tag[MH] + 180.03159272279936*CuG[3, 3]*
    tag[MH] - 35.93837998195555*CG*CuG[3, 3]*tag[MH] - 
   1.626572016101516*CH*CuG[3, 3]*tag[MH] - 25915.31295333859*CHB*CuG[3, 3]*
    tag[MH] + 272.2789088302755*CHbox*CuG[3, 3]*tag[MH] - 
   49.96166229863699*CHD*CuG[3, 3]*tag[MH] + 81813.97873463068*CHG*CuG[3, 3]*
    tag[MH] - 7876.05155432862*CHW*CuG[3, 3]*tag[MH] + 
   14163.324771172174*CHWB*CuG[3, 3]*tag[MH] + 2.441621522558577*CHd[2, 2]*
    CuG[3, 3]*tag[MH] + 2.9159099876468924*CHe[2, 2]*CuG[3, 3]*tag[MH] + 
   11.708955677883948*CHl1[2, 2]*CuG[3, 3]*tag[MH] - 
   286.9327819464054*CHl3[2, 2]*CuG[3, 3]*tag[MH] + 
   1.4528772790215205*CHq1[2, 2]*CuG[3, 3]*tag[MH] - 
   75.65762922098395*CHq3[2, 2]*CuG[3, 3]*tag[MH] - 
   17.427895178405063*CHu[2, 2]*CuG[3, 3]*tag[MH] + 
   231.06658941657605*Cll[1, 2, 2, 1]*CuG[3, 3]*tag[MH] + 
   1515.6320540262*CuG[3, 3]^2*tag[MH] - 13.54357283382177*CuH[3, 3]*
    tag[MH] + 5.16256918709713*CG*CuH[3, 3]*tag[MH] + 
   0.20712466411055036*CH*CuH[3, 3]*tag[MH] + 2515.0493060766944*CHB*
    CuH[3, 3]*tag[MH] - 23.65898224846368*CHbox*CuH[3, 3]*tag[MH] + 
   3.630408184843824*CHD*CuH[3, 3]*tag[MH] - 6623.213625581665*CHG*CuH[3, 3]*
    tag[MH] + 766.1313272438173*CHW*CuH[3, 3]*tag[MH] - 
   1380.3752253006473*CHWB*CuH[3, 3]*tag[MH] - 0.20404843193927072*CHd[2, 2]*
    CuH[3, 3]*tag[MH] - 0.016992720099611613*CHe[2, 2]*CuH[3, 3]*tag[MH] - 
   1.0675388526373037*CHl1[2, 2]*CuH[3, 3]*tag[MH] + 
   23.50841437616395*CHl3[2, 2]*CuH[3, 3]*tag[MH] - 
   0.06657071116722231*CHq1[2, 2]*CuH[3, 3]*tag[MH] + 
   6.25944000732688*CHq3[2, 2]*CuH[3, 3]*tag[MH] + 
   1.2885344280474624*CHu[2, 2]*CuH[3, 3]*tag[MH] - 
   19.049815148793723*Cll[1, 2, 2, 1]*CuH[3, 3]*tag[MH] - 
   234.06744922472535*CuG[3, 3]*CuH[3, 3]*tag[MH] + 
   10.4083790303556*CuH[3, 3]^2*tag[MH]) + 
 (3.8021058966556738 + 352.1725196124855*CHD + 316482.28783263225*CHD^2 + 
   771.2239444691418*CHWB + 1.6351241210680548*^6*CHD*CHWB + 
   2.512792290964685*^6*CHWB^2 + 67.57204653807065*Ced[2, 2, 2, 2] - 
   2284.422936540114*CHD*Ced[2, 2, 2, 2] + 20401.146065494206*CHWB*
    Ced[2, 2, 2, 2] + 17080.995804654813*Ced[2, 2, 2, 2]^2 + 
   25.094213592608714*Ced[2, 2, 3, 3] - 1578.9194890016938*CHD*
    Ced[2, 2, 3, 3] - 3336.2066401488755*CHWB*Ced[2, 2, 3, 3] + 
   817.930934822341*Ced[2, 2, 2, 2]*Ced[2, 2, 3, 3] + 
   1577.9431182414285*Ced[2, 2, 3, 3]^2 - 184.50228706499536*
    Cee[2, 2, 2, 2] - 15911.212881731846*CHD*Cee[2, 2, 2, 2] - 
   49519.4459409029*CHWB*Cee[2, 2, 2, 2] - 2.2657546819845305*^-8*
    Ced[2, 2, 2, 2]*Cee[2, 2, 2, 2] - 5.246938914984095*^-9*Ced[2, 2, 3, 3]*
    Cee[2, 2, 2, 2] + 146282.03336168194*Cee[2, 2, 2, 2]^2 - 
   10.448789592324399*Cee[2, 2, 3, 3] - 1036.346331045681*CHD*
    Cee[2, 2, 3, 3] - 1458.269220209667*CHWB*Cee[2, 2, 3, 3] + 
   2.5446154917177887*^-8*Ced[2, 2, 2, 2]*Cee[2, 2, 3, 3] + 
   1.4975789713202637*^-9*Ced[2, 2, 3, 3]*Cee[2, 2, 3, 3] + 
   2.755997827115608*^-10*Cee[2, 2, 2, 2]*Cee[2, 2, 3, 3] + 
   12679.610386589651*Cee[2, 2, 3, 3]^2 + 163.81540365639486*
    Ceu[2, 2, 2, 2] + 6517.381926823199*CHD*Ceu[2, 2, 2, 2] + 
   39288.366769119304*CHWB*Ceu[2, 2, 2, 2] + 20594.428551202953*
    Ced[2, 2, 2, 2]*Ceu[2, 2, 2, 2] - 1521.1600019892041*Ced[2, 2, 3, 3]*
    Ceu[2, 2, 2, 2] + 4.703177303881549*^-8*Cee[2, 2, 2, 2]*Ceu[2, 2, 2, 2] + 
   1.1092275560537279*^-8*Cee[2, 2, 3, 3]*Ceu[2, 2, 2, 2] + 
   20921.728730718867*Ceu[2, 2, 2, 2]^2 + 120.51558879714875*CHd[2, 2] + 
   12752.002046946236*CHD*CHd[2, 2] + 50997.01741394278*CHWB*CHd[2, 2] + 
   30166.49540882654*Ced[2, 2, 2, 2]*CHd[2, 2] - 
   44.94027079630954*Ced[2, 2, 3, 3]*CHd[2, 2] + 
   2.1455948544669256*^-9*Cee[2, 2, 2, 2]*CHd[2, 2] + 
   7.1220929741832645*^-9*Cee[2, 2, 3, 3]*CHd[2, 2] + 
   28339.238440210498*Ceu[2, 2, 2, 2]*CHd[2, 2] + 
   18339.56252300126*CHd[2, 2]^2 + 28.796397323912302*CHd[3, 3] + 
   3496.8710464329606*CHD*CHd[3, 3] - 412.19081192148406*CHWB*CHd[3, 3] - 
   44.940270825168234*Ced[2, 2, 2, 2]*CHd[3, 3] - 
   233.92695779432296*Ced[2, 2, 3, 3]*CHd[3, 3] + 
   1.952812206962533*^-10*Cee[2, 2, 2, 2]*CHd[3, 3] - 
   6.092530480759788*^-9*Cee[2, 2, 3, 3]*CHd[3, 3] + 
   81.75868218885327*Ceu[2, 2, 2, 2]*CHd[3, 3] + 1994.850224010283*CHd[2, 2]*
    CHd[3, 3] + 1610.2428891980853*CHd[3, 3]^2 + 
   105.44305153907837*CHe[2, 2] - 132840.52923527843*CHD*CHe[2, 2] - 
   901347.5833925337*CHWB*CHe[2, 2] - 11742.185208529261*Ced[2, 2, 2, 2]*
    CHe[2, 2] - 938.4401960049777*Ced[2, 2, 3, 3]*CHe[2, 2] - 
   4944.647169720179*Cee[2, 2, 2, 2]*CHe[2, 2] - 
   1206.5302429505189*Cee[2, 2, 3, 3]*CHe[2, 2] - 
   6498.304241427234*Ceu[2, 2, 2, 2]*CHe[2, 2] - 48530.411330932984*CHd[2, 2]*
    CHe[2, 2] - 15034.106234786432*CHd[3, 3]*CHe[2, 2] + 
   559314.0473430114*CHe[2, 2]^2 - 0.939471198725449*CHe[3, 3] - 
   21819.463871616874*CHD*CHe[3, 3] - 119231.45465800085*CHWB*CHe[3, 3] + 
   4.9759607123653755*^-8*Ced[2, 2, 2, 2]*CHe[3, 3] - 
   1.7736350361981207*^-8*Ced[2, 2, 3, 3]*CHe[3, 3] + 
   6.300704237159632*^-11*Cee[2, 2, 2, 2]*CHe[3, 3] - 
   1210.2270721596128*Cee[2, 2, 3, 3]*CHe[3, 3] + 
   2.29881285124326*^-7*Ceu[2, 2, 2, 2]*CHe[3, 3] - 
   5489.690932086778*CHd[2, 2]*CHe[3, 3] - 2744.845466103213*CHd[3, 3]*
    CHe[3, 3] - 26155.190712885735*CHe[2, 2]*CHe[3, 3] + 
   58897.90540135103*CHe[3, 3]^2 - 238.3815469082772*CHl1[2, 2] - 
   183445.6720054687*CHD*CHl1[2, 2] - 597885.1179676942*CHWB*CHl1[2, 2] + 
   14479.302992921372*Ced[2, 2, 2, 2]*CHl1[2, 2] + 
   2454.4425016055716*Ced[2, 2, 3, 3]*CHl1[2, 2] + 
   36465.09236460617*Cee[2, 2, 2, 2]*CHl1[2, 2] + 
   1674.11263037894*Cee[2, 2, 3, 3]*CHl1[2, 2] + 
   1037.4048811145667*Ceu[2, 2, 2, 2]*CHl1[2, 2] + 
   63694.0397762542*CHd[2, 2]*CHl1[2, 2] + 30076.8713343751*CHd[3, 3]*
    CHl1[2, 2] - 857317.4202706598*CHe[2, 2]*CHl1[2, 2] + 
   37843.09106717649*CHe[3, 3]*CHl1[2, 2] + 837490.2699031102*CHl1[2, 2]^2 + 
   31.996203542150152*CHl1[3, 3] - 11707.300825252423*CHD*CHl1[3, 3] - 
   52943.546036520616*CHWB*CHl1[3, 3] - 1.20159811721773*^-7*Ced[2, 2, 2, 2]*
    CHl1[3, 3] + 1.7902287608246907*^-8*Ced[2, 2, 3, 3]*CHl1[3, 3] - 
   2.951661984462549*^-10*Cee[2, 2, 2, 2]*CHl1[3, 3] + 
   1670.8718519240388*Cee[2, 2, 3, 3]*CHl1[3, 3] - 
   2.9144914789914555*^-7*Ceu[2, 2, 2, 2]*CHl1[3, 3] + 
   11169.928051966444*CHd[2, 2]*CHl1[3, 3] + 5584.964026078285*CHd[3, 3]*
    CHl1[3, 3] - 43048.70659157284*CHe[2, 2]*CHl1[3, 3] - 
   64251.812232057*CHe[3, 3]*CHl1[3, 3] + 68702.58210758278*CHl1[2, 2]*
    CHl1[3, 3] + 70377.21742755666*CHl1[3, 3]^2 - 
   15.133932431574554*CHl3[2, 2] + 1.0864702144158287*^6*CHD*CHl3[2, 2] + 
   3.1787273567330968*^6*CHWB*CHl3[2, 2] + 5341.611247553469*Ced[2, 2, 2, 2]*
    CHl3[2, 2] - 3861.235454501757*Ced[2, 2, 3, 3]*CHl3[2, 2] - 
   27179.759162461658*Cee[2, 2, 2, 2]*CHl3[2, 2] - 
   2471.272693452727*Cee[2, 2, 3, 3]*CHl3[2, 2] + 
   27106.93259094932*Ceu[2, 2, 2, 2]*CHl3[2, 2] + 
   94954.61050471837*CHd[2, 2]*CHl3[2, 2] + 34277.21117517555*CHd[3, 3]*
    CHl3[2, 2] - 1.0876249234814246*^6*CHe[2, 2]*CHl3[2, 2] - 
   63222.37237592832*CHe[3, 3]*CHl3[2, 2] + 485950.1088747807*CHl1[2, 2]*
    CHl3[2, 2] - 12422.510006626639*CHl1[3, 3]*CHl3[2, 2] + 
   2.2451546601928454*^6*CHl3[2, 2]^2 + 73.45203049452323*CHl3[3, 3] - 
   24535.400167642543*CHD*CHl3[3, 3] - 81980.36777442631*CHWB*CHl3[3, 3] - 
   3.2117312177518904*^-8*Ced[2, 2, 2, 2]*CHl3[3, 3] + 
   1.4947268016354288*^-8*Ced[2, 2, 3, 3]*CHl3[3, 3] + 
   6.328406224972122*^-11*Cee[2, 2, 2, 2]*CHl3[3, 3] + 
   1670.8718519390595*Cee[2, 2, 3, 3]*CHl3[3, 3] - 
   2.009837386202037*^-7*Ceu[2, 2, 2, 2]*CHl3[3, 3] + 
   1382.7837070550268*CHd[2, 2]*CHl3[3, 3] + 691.3918535745066*CHd[3, 3]*
    CHl3[3, 3] + 107620.00675555014*CHe[2, 2]*CHl3[3, 3] - 
   71145.61620997115*CHe[3, 3]*CHl3[3, 3] - 152115.65055931747*CHl1[2, 2]*
    CHl3[3, 3] + 123606.4904479965*CHl1[3, 3]*CHl3[3, 3] - 
   208964.65277656098*CHl3[2, 2]*CHl3[3, 3] + 
   91017.04973577894*CHl3[3, 3]^2 + 171.4095308876555*CHq1[2, 2] - 
   10962.226819946318*CHD*CHq1[2, 2] + 29741.968558928846*CHWB*CHq1[2, 2] + 
   58550.57320940701*Ced[2, 2, 2, 2]*CHq1[2, 2] + 
   67.71579299904384*Ced[2, 2, 3, 3]*CHq1[2, 2] + 
   1.448737604341738*^-10*Cee[2, 2, 2, 2]*CHq1[2, 2] + 
   5.614579163342198*^-8*Cee[2, 2, 3, 3]*CHq1[2, 2] + 
   54375.057448677515*Ceu[2, 2, 2, 2]*CHq1[2, 2] + 
   51745.05353313247*CHd[2, 2]*CHq1[2, 2] - 1732.6893575514878*CHd[3, 3]*
    CHq1[2, 2] + 18392.95501300341*CHe[2, 2]*CHq1[2, 2] + 
   5489.690932424803*CHe[3, 3]*CHq1[2, 2] - 34610.28667954882*CHl1[2, 2]*
    CHq1[2, 2] - 11169.928052503059*CHl1[3, 3]*CHq1[2, 2] - 
   57052.16468091033*CHl3[2, 2]*CHq1[2, 2] - 1382.7837073156202*CHl3[3, 3]*
    CHq1[2, 2] + 61551.280022252744*CHq1[2, 2]^2 - 
   73.33106363624758*CHq1[3, 3] - 37765.30181240684*CHD*CHq1[3, 3] - 
   86245.96207794879*CHWB*CHq1[3, 3] + 302.7560966032811*Ced[2, 2, 2, 2]*
    CHq1[3, 3] + 1492.293909597623*Ced[2, 2, 3, 3]*CHq1[3, 3] - 
   1.5864950281917127*^-9*Cee[2, 2, 2, 2]*CHq1[3, 3] + 
   3.627485899075682*^-8*Cee[2, 2, 3, 3]*CHq1[3, 3] - 
   551.8392892784393*Ceu[2, 2, 2, 2]*CHq1[3, 3] - 
   10490.993214039676*CHd[2, 2]*CHq1[3, 3] - 15287.379257519517*CHd[3, 3]*
    CHq1[3, 3] + 111073.77928322971*CHe[2, 2]*CHq1[3, 3] + 
   14883.012150403132*CHe[3, 3]*CHq1[3, 3] - 136847.86681039317*CHl1[2, 2]*
    CHq1[3, 3] - 30282.610983451083*CHl1[3, 3]*CHq1[3, 3] - 
   234841.53710664983*CHl3[2, 2]*CHq1[3, 3] - 3748.8425066226423*CHl3[3, 3]*
    CHq1[3, 3] + 9547.170273459567*CHq1[2, 2]*CHq1[3, 3] + 
   43491.62106316394*CHq1[3, 3]^2 + 437.8078809871775*CHq3[2, 2] - 
   126668.15605616942*CHD*CHq3[2, 2] - 252040.23532355082*CHWB*CHq3[2, 2] + 
   5553.218294397473*Ced[2, 2, 2, 2]*CHq3[2, 2] + 
   537.7964003495727*Ced[2, 2, 3, 3]*CHq3[2, 2] + 
   1.4409863765734935*^-7*Cee[2, 2, 2, 2]*CHq3[2, 2] + 
   2.9709216124284484*^-8*Cee[2, 2, 3, 3]*CHq3[2, 2] - 
   4990.870875800878*Ceu[2, 2, 2, 2]*CHq3[2, 2] - 
   57855.646558321576*CHd[2, 2]*CHq3[2, 2] - 19907.463115877425*CHd[3, 3]*
    CHq3[2, 2] + 374208.10949552106*CHe[2, 2]*CHq3[2, 2] + 
   54042.35767023593*CHe[3, 3]*CHq3[2, 2] - 525148.0481677727*CHl1[2, 2]*
    CHq3[2, 2] - 109960.5158827212*CHl1[3, 3]*CHq3[2, 2] - 
   2.3016733427502103*^6*CHl3[2, 2]*CHq3[2, 2] - 
   14317.203197305385*CHl3[3, 3]*CHq3[2, 2] + 65212.26493171677*CHq1[2, 2]*
    CHq3[2, 2] + 104269.27993501071*CHq1[3, 3]*CHq3[2, 2] + 
   1.0366919179171979*^6*CHq3[2, 2]^2 - 72.82396763624756*CHq3[3, 3] - 
   37795.39277910518*CHD*CHq3[3, 3] - 86312.02624424*CHWB*CHq3[3, 3] + 
   302.75609660328047*Ced[2, 2, 2, 2]*CHq3[3, 3] + 
   1492.2939095976244*Ced[2, 2, 3, 3]*CHq3[3, 3] - 
   1.5864932246385113*^-9*Cee[2, 2, 2, 2]*CHq3[3, 3] + 
   3.627771862412841*^-8*Cee[2, 2, 3, 3]*CHq3[3, 3] - 
   551.8392892784376*Ceu[2, 2, 2, 2]*CHq3[3, 3] - 
   10490.993214039676*CHd[2, 2]*CHq3[3, 3] - 15287.379257519517*CHd[3, 3]*
    CHq3[3, 3] + 111073.77928322971*CHe[2, 2]*CHq3[3, 3] + 
   14883.012150403132*CHe[3, 3]*CHq3[3, 3] - 136847.86681039317*CHl1[2, 2]*
    CHq3[3, 3] - 30282.610983451083*CHl1[3, 3]*CHq3[3, 3] - 
   234961.9009734432*CHl3[2, 2]*CHq3[3, 3] - 3748.8425066226423*CHl3[3, 3]*
    CHq3[3, 3] + 9547.170273459567*CHq1[2, 2]*CHq3[3, 3] + 
   86983.24212632788*CHq1[3, 3]*CHq3[3, 3] + 104269.27993501071*CHq3[2, 2]*
    CHq3[3, 3] + 43533.67266316394*CHq3[3, 3]^2 + 
   49.41853663728098*CHu[2, 2] - 22638.65095962043*CHD*CHu[2, 2] - 
   17770.46378170838*CHWB*CHu[2, 2] + 28323.91131783152*Ced[2, 2, 2, 2]*
    CHu[2, 2] + 81.75868221527861*Ced[2, 2, 3, 3]*CHu[2, 2] - 
   1.9292454697846167*^-9*Cee[2, 2, 2, 2]*CHu[2, 2] + 
   4.916049266351198*^-8*Cee[2, 2, 3, 3]*CHu[2, 2] + 
   25918.44889478944*Ceu[2, 2, 2, 2]*CHu[2, 2] + 15569.792860386506*CHd[2, 2]*
    CHu[2, 2] - 4113.214155846867*CHd[3, 3]*CHu[2, 2] + 
   66167.54881777996*CHe[2, 2]*CHu[2, 2] + 10979.381864511328*CHe[3, 3]*
    CHu[2, 2] - 98337.91844130072*CHl1[2, 2]*CHu[2, 2] - 
   22339.85610446604*CHl1[3, 3]*CHu[2, 2] - 149397.64735695504*CHl3[2, 2]*
    CHu[2, 2] - 2765.5674143684273*CHl3[3, 3]*CHu[2, 2] + 
   66859.9347093395*CHq1[2, 2]*CHu[2, 2] + 22011.276572625422*CHq1[3, 3]*
    CHu[2, 2] + 120398.25625391296*CHq3[2, 2]*CHu[2, 2] + 
   22011.276572625422*CHq3[3, 3]*CHu[2, 2] + 26178.091693295286*CHu[2, 2]^2 + 
   586.7243761938984*CHud[2, 2] - 1694.6461253617463*CHD*CHud[2, 2] - 
   2277.6375256704473*CHWB*CHud[2, 2] - 3.899327657768492*^-8*Ced[2, 2, 2, 2]*
    CHud[2, 2] + 1.2717170226724077*^-7*Ced[2, 2, 3, 3]*CHud[2, 2] + 
   1.599933222317642*^-7*Cee[2, 2, 2, 2]*CHud[2, 2] - 
   1.1245143995524561*^-7*Cee[2, 2, 3, 3]*CHud[2, 2] - 
   2.4353396609925774*^-6*Ceu[2, 2, 2, 2]*CHud[2, 2] - 
   30.701884516055085*CHd[2, 2]*CHud[2, 2] - 8.878214859272236*^-8*CHd[3, 3]*
    CHud[2, 2] + 1.0557224494799154*^-7*CHe[2, 2]*CHud[2, 2] + 
   8.345844025683291*^-7*CHe[3, 3]*CHud[2, 2] - 2418.239058822902*CHl1[2, 2]*
    CHud[2, 2] - 1.0831796608361835*^-6*CHl1[3, 3]*CHud[2, 2] - 
   1.473018742260974*^6*CHl3[2, 2]*CHud[2, 2] - 
   6.71517285654107*^-7*CHl3[3, 3]*CHud[2, 2] + 324.97249186135434*CHq1[2, 2]*
    CHud[2, 2] + 3.509903702745423*^-7*CHq1[3, 3]*CHud[2, 2] + 
   1.471768614392726*^6*CHq3[2, 2]*CHud[2, 2] + 3.5099372790604104*^-7*
    CHq3[3, 3]*CHud[2, 2] + 61.403766516813505*CHu[2, 2]*CHud[2, 2] + 
   736210.1406387865*CHud[2, 2]^2 - 113.25428714798424*Cld[2, 2, 2, 2] - 
   1500.3947960340672*CHD*Cld[2, 2, 2, 2] - 29244.69607605067*CHWB*
    Cld[2, 2, 2, 2] - 28879.95086017388*Ced[2, 2, 2, 2]*Cld[2, 2, 2, 2] + 
   338.99039529986635*Ced[2, 2, 3, 3]*Cld[2, 2, 2, 2] - 
   1.0359084588315077*^-8*Cee[2, 2, 2, 2]*Cld[2, 2, 2, 2] - 
   1.9271174407281506*^-8*Cee[2, 2, 3, 3]*Cld[2, 2, 2, 2] - 
   30836.222602289097*Ceu[2, 2, 2, 2]*Cld[2, 2, 2, 2] - 
   30401.58364835398*CHd[2, 2]*Cld[2, 2, 2, 2] - 18.130641805128434*CHd[3, 3]*
    Cld[2, 2, 2, 2] + 9873.565144977441*CHe[2, 2]*Cld[2, 2, 2, 2] - 
   1.429393322012329*^-7*CHe[3, 3]*Cld[2, 2, 2, 2] - 
   8739.732219078272*CHl1[2, 2]*Cld[2, 2, 2, 2] + 
   2.0890226414984868*^-7*CHl1[3, 3]*Cld[2, 2, 2, 2] - 
   14914.460175824692*CHl3[2, 2]*Cld[2, 2, 2, 2] + 
   1.1187590283726003*^-7*CHl3[3, 3]*Cld[2, 2, 2, 2] - 
   58194.35881511225*CHq1[2, 2]*Cld[2, 2, 2, 2] + 
   122.59609312842835*CHq1[3, 3]*Cld[2, 2, 2, 2] - 
   1259.6845771254896*CHq3[2, 2]*Cld[2, 2, 2, 2] + 
   122.596093128428*CHq3[3, 3]*Cld[2, 2, 2, 2] - 27896.38602376549*CHu[2, 2]*
    Cld[2, 2, 2, 2] - 30.701882237575745*CHud[2, 2]*Cld[2, 2, 2, 2] + 
   15551.792481237564*Cld[2, 2, 2, 2]^2 + 1.5940786026105498*
    Cld[2, 2, 3, 3] - 602.6928753230819*CHD*Cld[2, 2, 3, 3] - 
   1168.6427982867908*CHWB*Cld[2, 2, 3, 3] + 338.9903953121182*
    Ced[2, 2, 2, 2]*Cld[2, 2, 3, 3] + 1209.5626797164912*Ced[2, 2, 3, 3]*
    Cld[2, 2, 3, 3] - 2.1793754612110756*^-9*Cee[2, 2, 2, 2]*
    Cld[2, 2, 3, 3] + 6.26285628313696*^-10*Cee[2, 2, 3, 3]*Cld[2, 2, 3, 3] - 
   632.0409893244595*Ceu[2, 2, 2, 2]*Cld[2, 2, 3, 3] - 
   18.130641820818475*CHd[2, 2]*Cld[2, 2, 3, 3] - 
   61.12434661808133*CHd[3, 3]*Cld[2, 2, 3, 3] - 453.6062511678756*CHe[2, 2]*
    Cld[2, 2, 3, 3] - 7.37309218843584*^-9*CHe[3, 3]*Cld[2, 2, 3, 3] + 
   936.5016453209986*CHl1[2, 2]*Cld[2, 2, 3, 3] + 
   7.303552684497286*^-9*CHl1[3, 3]*Cld[2, 2, 3, 3] - 
   1474.2698560146232*CHl3[2, 2]*Cld[2, 2, 3, 3] + 
   5.980975745907283*^-9*CHl3[3, 3]*Cld[2, 2, 3, 3] + 
   27.25389566797969*CHq1[2, 2]*Cld[2, 2, 3, 3] + 
   614.8980999799967*CHq1[3, 3]*Cld[2, 2, 3, 3] + 
   217.93829083760744*CHq3[2, 2]*Cld[2, 2, 3, 3] + 
   614.8980999799971*CHq3[3, 3]*Cld[2, 2, 3, 3] + 
   32.996528143235984*CHu[2, 2]*Cld[2, 2, 3, 3] + 
   5.502757489631365*^-8*CHud[2, 2]*Cld[2, 2, 3, 3] + 
   140.72852461962594*Cld[2, 2, 2, 2]*Cld[2, 2, 3, 3] + 
   328.39049674115023*Cld[2, 2, 3, 3]^2 - 108.59724475031766*
    Cle[2, 2, 2, 2] - 2302.9897401987682*CHD*Cle[2, 2, 2, 2] + 
   1704.7367524397907*CHWB*Cle[2, 2, 2, 2] - 9.562268865220982*^-9*
    Ced[2, 2, 2, 2]*Cle[2, 2, 2, 2] - 1.5953295537019116*^-9*Ced[2, 2, 3, 3]*
    Cle[2, 2, 2, 2] + 96745.83247021811*Cee[2, 2, 2, 2]*Cle[2, 2, 2, 2] + 
   4.685841440155955*^-10*Cee[2, 2, 3, 3]*Cle[2, 2, 2, 2] + 
   1.1953827875007033*^-8*Ceu[2, 2, 2, 2]*Cle[2, 2, 2, 2] - 
   3.3695234429308976*^-9*CHd[2, 2]*Cle[2, 2, 2, 2] - 
   4.2426657045854416*^-10*CHd[3, 3]*Cle[2, 2, 2, 2] - 
   11374.1623408624*CHe[2, 2]*Cle[2, 2, 2, 2] + 1.3368975282692364*^-9*
    CHe[3, 3]*Cle[2, 2, 2, 2] + 10430.465519544177*CHl1[2, 2]*
    Cle[2, 2, 2, 2] - 2.7601194645645665*^-9*CHl1[3, 3]*Cle[2, 2, 2, 2] + 
   935.6795796489278*CHl3[2, 2]*Cle[2, 2, 2, 2] - 
   2.512012799433809*^-10*CHl3[3, 3]*Cle[2, 2, 2, 2] - 
   3.451531060652993*^-9*CHq1[2, 2]*Cle[2, 2, 2, 2] + 
   2.0364143812182605*^-9*CHq1[3, 3]*Cle[2, 2, 2, 2] + 
   7.970896275978238*^-8*CHq3[2, 2]*Cle[2, 2, 2, 2] + 
   2.0364136202649964*^-9*CHq3[3, 3]*Cle[2, 2, 2, 2] - 
   9.130925841405135*^-11*CHu[2, 2]*Cle[2, 2, 2, 2] + 
   7.018101385576418*^-8*CHud[2, 2]*Cle[2, 2, 2, 2] - 
   7.012413576578683*^-10*Cld[2, 2, 2, 2]*Cle[2, 2, 2, 2] - 
   6.708287788108291*^-10*Cld[2, 2, 3, 3]*Cle[2, 2, 2, 2] + 
   44127.14264322447*Cle[2, 2, 2, 2]^2 + 15.49870493037312*Cle[2, 2, 3, 3] + 
   40.74764286090772*CHD*Cle[2, 2, 3, 3] - 346.1436847424307*CHWB*
    Cle[2, 2, 3, 3] + 3.867909155112745*^-9*Ced[2, 2, 2, 2]*Cle[2, 2, 3, 3] + 
   1.859166593755237*^-10*Ced[2, 2, 3, 3]*Cle[2, 2, 3, 3] - 
   4.38229543158004*^-10*Cee[2, 2, 2, 2]*Cle[2, 2, 3, 3] + 
   3093.6377801631797*Cee[2, 2, 3, 3]*Cle[2, 2, 3, 3] + 
   6.101711433275597*^-10*Ceu[2, 2, 2, 2]*Cle[2, 2, 3, 3] + 
   6.248817501938665*^-10*CHd[2, 2]*Cle[2, 2, 3, 3] - 
   6.324760096357544*^-10*CHd[3, 3]*Cle[2, 2, 3, 3] + 
   292.20659463268055*CHe[2, 2]*Cle[2, 2, 3, 3] + 
   281.1016741714203*CHe[3, 3]*Cle[2, 2, 3, 3] - 
   171.62180670015192*CHl1[2, 2]*Cle[2, 2, 3, 3] - 
   181.35679491704923*CHl1[3, 3]*Cle[2, 2, 3, 3] - 
   8.6312352064393*CHl3[2, 2]*Cle[2, 2, 3, 3] - 181.35679491390655*CHl3[3, 3]*
    Cle[2, 2, 3, 3] + 8.212315908983952*^-9*CHq1[2, 2]*Cle[2, 2, 3, 3] + 
   3.2087826179352586*^-9*CHq1[3, 3]*Cle[2, 2, 3, 3] - 
   1.0658580843271993*^-9*CHq3[2, 2]*Cle[2, 2, 3, 3] + 
   3.2091049528041546*^-9*CHq3[3, 3]*Cle[2, 2, 3, 3] + 
   7.102995425063314*^-9*CHu[2, 2]*Cle[2, 2, 3, 3] - 
   1.668313579978136*^-8*CHud[2, 2]*Cle[2, 2, 3, 3] - 
   2.37485195502568*^-9*Cld[2, 2, 2, 2]*Cle[2, 2, 3, 3] + 
   7.940138251233918*^-11*Cld[2, 2, 3, 3]*Cle[2, 2, 3, 3] - 
   4.205559547610955*^-11*Cle[2, 2, 2, 2]*Cle[2, 2, 3, 3] + 
   1645.4320796104819*Cle[2, 2, 3, 3]^2 + 14.969488565665575*
    Cle[3, 3, 2, 2] + 43.07952848633987*CHD*Cle[3, 3, 2, 2] - 
   335.4290212991876*CHWB*Cle[3, 3, 2, 2] + 3.997127444298*^-9*
    Ced[2, 2, 2, 2]*Cle[3, 3, 2, 2] + 1.8988484412582883*^-10*Ced[2, 2, 3, 3]*
    Cle[3, 3, 2, 2] - 4.3958016121994503*^-10*Cee[2, 2, 2, 2]*
    Cle[3, 3, 2, 2] + 3089.5068668393556*Cee[2, 2, 3, 3]*Cle[3, 3, 2, 2] + 
   6.84266481488446*^-10*Ceu[2, 2, 2, 2]*Cle[3, 3, 2, 2] + 
   7.379307652661757*^-10*CHd[2, 2]*Cle[3, 3, 2, 2] - 
   6.295150296082399*^-10*CHd[3, 3]*Cle[3, 3, 2, 2] + 
   279.34847566877585*CHe[2, 2]*Cle[3, 3, 2, 2] + 
   290.58620536825157*CHe[3, 3]*Cle[3, 3, 2, 2] - 
   183.13829805712956*CHl1[2, 2]*Cle[3, 3, 2, 2] - 
   173.28688422227788*CHl1[3, 3]*Cle[3, 3, 2, 2] - 
   10.820184061687911*CHl3[2, 2]*Cle[3, 3, 2, 2] - 
   173.28688421913427*CHl3[3, 3]*Cle[3, 3, 2, 2] + 
   8.372642409064644*^-9*CHq1[2, 2]*Cle[3, 3, 2, 2] + 
   3.198059545056833*^-9*CHq1[3, 3]*Cle[3, 3, 2, 2] - 
   1.0582239640148348*^-9*CHq3[2, 2]*Cle[3, 3, 2, 2] + 
   3.198383597575876*^-9*CHq3[3, 3]*Cle[3, 3, 2, 2] + 
   7.209026783594822*^-9*CHu[2, 2]*Cle[3, 3, 2, 2] - 
   1.6713227533126685*^-8*CHud[2, 2]*Cle[3, 3, 2, 2] - 
   2.4892576807212156*^-9*Cld[2, 2, 2, 2]*Cle[3, 3, 2, 2] + 
   8.133996989944777*^-11*Cld[2, 2, 3, 3]*Cle[3, 3, 2, 2] - 
   4.3913441596361985*^-11*Cle[2, 2, 2, 2]*Cle[3, 3, 2, 2] + 
   3278.455291139527*Cle[2, 2, 3, 3]*Cle[3, 3, 2, 2] + 
   1645.5062815362742*Cle[3, 3, 2, 2]^2 - 112368.3316728612*
    Cledq[2, 2, 2, 2] - 363.06486558751584*CHD*Cledq[2, 2, 2, 2] - 
   487.96535569912066*CHWB*Cledq[2, 2, 2, 2] + 0.0004477157896606023*
    Ced[2, 2, 2, 2]*Cledq[2, 2, 2, 2] - 0.00006125076031996798*
    Ced[2, 2, 3, 3]*Cledq[2, 2, 2, 2] - 0.00005197627365409498*
    Cee[2, 2, 2, 2]*Cledq[2, 2, 2, 2] - 7.2618679623941205*^-6*
    Cee[2, 2, 3, 3]*Cledq[2, 2, 2, 2] + 0.001255481315565836*Ceu[2, 2, 2, 2]*
    Cledq[2, 2, 2, 2] - 6.577076494217802*CHd[2, 2]*Cledq[2, 2, 2, 2] - 
   0.00006676656174894271*CHd[3, 3]*Cledq[2, 2, 2, 2] - 
   0.0005107078658319474*CHe[2, 2]*Cledq[2, 2, 2, 2] + 
   0.00019719948746172944*CHe[3, 3]*Cledq[2, 2, 2, 2] - 
   518.0883594428915*CHl1[2, 2]*Cledq[2, 2, 2, 2] - 
   0.00032373304430841716*CHl1[3, 3]*Cledq[2, 2, 2, 2] - 
   298149.46856313944*CHl3[2, 2]*Cledq[2, 2, 2, 2] - 
   0.0003395457874029023*CHl3[3, 3]*Cledq[2, 2, 2, 2] + 
   69.62377143433827*CHq1[2, 2]*Cledq[2, 2, 2, 2] + 
   0.00033580577110440434*CHq1[3, 3]*Cledq[2, 2, 2, 2] + 
   297881.6388165535*CHq3[2, 2]*Cledq[2, 2, 2, 2] + 
   0.0003358004961900291*CHq3[3, 3]*Cledq[2, 2, 2, 2] + 
   13.156300296598467*CHu[2, 2]*Cledq[2, 2, 2, 2] + 
   311416.40717070154*CHud[2, 2]*Cledq[2, 2, 2, 2] - 
   6.578446563904473*Cld[2, 2, 2, 2]*Cledq[2, 2, 2, 2] - 
   0.000025960520737954912*Cld[2, 2, 3, 3]*Cledq[2, 2, 2, 2] - 
   0.000012375885606549282*Cle[2, 2, 2, 2]*Cledq[2, 2, 2, 2] + 
   4.625177290940286*^-6*Cle[2, 2, 3, 3]*Cledq[2, 2, 2, 2] + 
   4.67055929039013*^-6*Cle[3, 3, 2, 2]*Cledq[2, 2, 2, 2] + 
   7.294916541481687*^11*Cledq[2, 2, 2, 2]^2 + 
   112780.43620874725*Clequ1[2, 2, 2, 2] - 371.2082270143735*CHD*
    Clequ1[2, 2, 2, 2] - 498.91203734904633*CHWB*Clequ1[2, 2, 2, 2] - 
   0.00044675768217041965*Ced[2, 2, 2, 2]*Clequ1[2, 2, 2, 2] + 
   0.00006138482118566457*Ced[2, 2, 3, 3]*Clequ1[2, 2, 2, 2] + 
   0.00005185796197949229*Cee[2, 2, 2, 2]*Clequ1[2, 2, 2, 2] + 
   8.366071363133745*^-6*Cee[2, 2, 3, 3]*Clequ1[2, 2, 2, 2] - 
   0.0012567536289435138*Ceu[2, 2, 2, 2]*Clequ1[2, 2, 2, 2] - 
   6.725740182594193*CHd[2, 2]*Clequ1[2, 2, 2, 2] + 
   0.00006672189927680005*CHd[3, 3]*Clequ1[2, 2, 2, 2] + 
   0.0005105032077249486*CHe[2, 2]*Clequ1[2, 2, 2, 2] - 
   0.00019695567474326236*CHe[3, 3]*Clequ1[2, 2, 2, 2] - 
   529.7102590688474*CHl1[2, 2]*Clequ1[2, 2, 2, 2] + 
   0.0003233009944052175*CHl1[3, 3]*Clequ1[2, 2, 2, 2] - 
   306769.9212733507*CHl3[2, 2]*Clequ1[2, 2, 2, 2] + 
   0.00033933268888817195*CHl3[3, 3]*Clequ1[2, 2, 2, 2] + 
   71.18353609559111*CHq1[2, 2]*Clequ1[2, 2, 2, 2] - 
   0.00033561024951470455*CHq1[3, 3]*Clequ1[2, 2, 2, 2] + 
   306496.08320943284*CHq3[2, 2]*Clequ1[2, 2, 2, 2] - 
   0.00033560499748938545*CHq3[3, 3]*Clequ1[2, 2, 2, 2] + 
   13.449333662593292*CHu[2, 2]*Clequ1[2, 2, 2, 2] + 
   292777.2375347642*CHud[2, 2]*Clequ1[2, 2, 2, 2] - 
   6.7243701387100705*Cld[2, 2, 2, 2]*Clequ1[2, 2, 2, 2] + 
   0.00002601789883555206*Cld[2, 2, 3, 3]*Clequ1[2, 2, 2, 2] + 
   0.000012332895096128858*Cle[2, 2, 2, 2]*Clequ1[2, 2, 2, 2] - 
   4.400527227979284*^-6*Cle[2, 2, 3, 3]*Clequ1[2, 2, 2, 2] - 
   4.539895481428901*^-6*Cle[3, 3, 2, 2]*Clequ1[2, 2, 2, 2] - 
   1.4589875307139878*^12*Cledq[2, 2, 2, 2]*Clequ1[2, 2, 2, 2] + 
   7.294961097769019*^11*Clequ1[2, 2, 2, 2]^2 - 
   1577.152906491707*Clequ3[2, 2, 2, 2] + 5.216132330461337*CHD*
    Clequ3[2, 2, 2, 2] + 7.0105967937672835*CHWB*Clequ3[2, 2, 2, 2] + 
   6.2844732843034426*^-6*Ced[2, 2, 2, 2]*Clequ3[2, 2, 2, 2] - 
   8.603361898202928*^-7*Ced[2, 2, 3, 3]*Clequ3[2, 2, 2, 2] - 
   7.304892141671367*^-7*Cee[2, 2, 2, 2]*Clequ3[2, 2, 2, 2] - 
   9.555594238623461*^-8*Cee[2, 2, 3, 3]*Clequ3[2, 2, 2, 2] + 
   0.000017632651907505425*Ceu[2, 2, 2, 2]*Clequ3[2, 2, 2, 2] + 
   0.09450854357589232*CHd[2, 2]*Clequ3[2, 2, 2, 2] - 
   9.378806655169631*^-7*CHd[3, 3]*Clequ3[2, 2, 2, 2] - 
   7.1780101646097245*^-6*CHe[2, 2]*Clequ3[2, 2, 2, 2] + 
   2.7660181138564734*^-6*CHe[3, 3]*Clequ3[2, 2, 2, 2] + 
   7.443366321381755*CHl1[2, 2]*Clequ3[2, 2, 2, 2] - 
   4.542398762845903*^-6*CHl1[3, 3]*Clequ3[2, 2, 2, 2] + 
   4310.566280159168*CHl3[2, 2]*Clequ3[2, 2, 2, 2] - 
   4.767010996155487*^-6*CHl3[3, 3]*Clequ3[2, 2, 2, 2] - 
   1.00025463076521*CHq1[2, 2]*Clequ3[2, 2, 2, 2] + 
   4.717403380192603*^-6*CHq1[3, 3]*Clequ3[2, 2, 2, 2] - 
   4306.71837089311*CHq3[2, 2]*Clequ3[2, 2, 2, 2] + 
   4.717328645963035*^-6*CHq3[3, 3]*Clequ3[2, 2, 2, 2] - 
   0.18898693401344885*CHu[2, 2]*Clequ3[2, 2, 2, 2] - 
   4115.283471501134*CHud[2, 2]*Clequ3[2, 2, 2, 2] + 
   0.09448930497750635*Cld[2, 2, 2, 2]*Clequ3[2, 2, 2, 2] - 
   3.647100490494877*^-7*Cld[2, 2, 3, 3]*Clequ3[2, 2, 2, 2] - 
   1.7357043237631373*^-7*Cle[2, 2, 2, 2]*Clequ3[2, 2, 2, 2] + 
   6.499895481149648*^-8*Cle[2, 2, 3, 3]*Clequ3[2, 2, 2, 2] + 
   6.593507420673383*^-8*Cle[3, 3, 2, 2]*Clequ3[2, 2, 2, 2] + 
   2.0503659802259235*^10*Cledq[2, 2, 2, 2]*Clequ3[2, 2, 2, 2] - 
   2.0503725713107876*^10*Clequ1[2, 2, 2, 2]*Clequ3[2, 2, 2, 2] + 
   1.4408906202098528*^8*Clequ3[2, 2, 2, 2]^2 + 
   56.16155399876341*Cll[1, 1, 2, 2] - 2520.7061117421813*CHD*
    Cll[1, 1, 2, 2] - 3987.165127500506*CHWB*Cll[1, 1, 2, 2] - 
   2.69273988968368*^-8*Ced[2, 2, 2, 2]*Cll[1, 1, 2, 2] - 
   5.0015953608880675*^-9*Ced[2, 2, 3, 3]*Cll[1, 1, 2, 2] + 
   54475.49575946007*Cee[2, 2, 2, 2]*Cll[1, 1, 2, 2] - 
   1.0910736893849066*^-9*Cee[2, 2, 3, 3]*Cll[1, 1, 2, 2] + 
   4.8037880731468574*^-8*Ceu[2, 2, 2, 2]*Cll[1, 1, 2, 2] - 
   2.8803334143767683*^-9*CHd[2, 2]*Cll[1, 1, 2, 2] - 
   4.533537263675416*^-10*CHd[3, 3]*Cll[1, 1, 2, 2] - 
   5019.579946084183*CHe[2, 2]*Cll[1, 1, 2, 2] + 
   1.8766844362171704*^-9*CHe[3, 3]*Cll[1, 1, 2, 2] + 
   7220.6458759718125*CHl1[2, 2]*Cll[1, 1, 2, 2] - 
   3.9148550099255585*^-9*CHl1[3, 3]*Cll[1, 1, 2, 2] - 
   2188.437004021449*CHl3[2, 2]*Cll[1, 1, 2, 2] - 
   4.6510381412080737*^-10*CHl3[3, 3]*Cll[1, 1, 2, 2] - 
   3.72630731664787*^-9*CHq1[2, 2]*Cll[1, 1, 2, 2] + 
   1.8134901353333821*^-9*CHq1[3, 3]*Cll[1, 1, 2, 2] + 
   1.9757556853523108*^-7*CHq3[2, 2]*Cll[1, 1, 2, 2] + 
   1.8134890697746697*^-9*CHq3[3, 3]*Cll[1, 1, 2, 2] - 
   1.4368476109552544*^-9*CHu[2, 2]*Cll[1, 1, 2, 2] + 
   1.9606727287655185*^-7*CHud[2, 2]*Cll[1, 1, 2, 2] - 
   7.656234024944547*^-9*Cld[2, 2, 2, 2]*Cll[1, 1, 2, 2] - 
   2.120939250520428*^-9*Cld[2, 2, 3, 3]*Cll[1, 1, 2, 2] + 
   14613.543423739022*Cle[2, 2, 2, 2]*Cll[1, 1, 2, 2] - 
   1.20014327600571*^-10*Cle[2, 2, 3, 3]*Cll[1, 1, 2, 2] - 
   1.2291450276759832*^-10*Cle[3, 3, 2, 2]*Cll[1, 1, 2, 2] - 
   0.000053264560971615924*Cledq[2, 2, 2, 2]*Cll[1, 1, 2, 2] + 
   0.000053134808315696715*Clequ1[2, 2, 2, 2]*Cll[1, 1, 2, 2] - 
   7.485326190027266*^-7*Clequ3[2, 2, 2, 2]*Cll[1, 1, 2, 2] + 
   30148.720904704664*Cll[1, 1, 2, 2]^2 + 337.5226624399467*Cll[1, 2, 2, 1] - 
   652754.7813971386*CHD*Cll[1, 2, 2, 1] - 1.92412942863851*^6*CHWB*
    Cll[1, 2, 2, 1] + 4568.845872759418*Ced[2, 2, 2, 2]*Cll[1, 2, 2, 1] + 
   3157.8389781281517*Ced[2, 2, 3, 3]*Cll[1, 2, 2, 1] + 
   86297.92152307443*Cee[2, 2, 2, 2]*Cll[1, 2, 2, 1] + 
   2072.6926618748425*Cee[2, 2, 3, 3]*Cll[1, 2, 2, 1] - 
   13034.763856178246*Ceu[2, 2, 2, 2]*Cll[1, 2, 2, 1] - 
   25466.760526375874*CHd[2, 2]*Cll[1, 2, 2, 1] - 
   6993.742092949438*CHd[3, 3]*Cll[1, 2, 2, 1] + 260699.5125813097*CHe[2, 2]*
    Cll[1, 2, 2, 1] + 43638.92774405695*CHe[3, 3]*Cll[1, 2, 2, 1] + 
   376770.6672278407*CHl1[2, 2]*Cll[1, 2, 2, 1] + 
   23414.60164944438*CHl1[3, 3]*Cll[1, 2, 2, 1] - 
   2.9267048217353164*^6*CHl3[2, 2]*Cll[1, 2, 2, 1] + 
   73444.41764189997*CHl3[3, 3]*Cll[1, 2, 2, 1] + 
   21530.238883882255*CHq1[2, 2]*Cll[1, 2, 2, 1] + 
   75530.60362513884*CHq1[3, 3]*Cll[1, 2, 2, 1] + 
   1.7215718881616932*^6*CHq3[2, 2]*Cll[1, 2, 2, 1] + 
   75590.78555853551*CHq3[3, 3]*Cll[1, 2, 2, 1] + 
   45202.814781004854*CHu[2, 2]*Cll[1, 2, 2, 1] + 
   1.4720476890690085*^6*CHud[2, 2]*Cll[1, 2, 2, 1] + 
   3038.033162294111*Cld[2, 2, 2, 2]*Cll[1, 2, 2, 1] + 
   1205.3857506999886*Cld[2, 2, 3, 3]*Cll[1, 2, 2, 1] + 
   19257.594995432984*Cle[2, 2, 2, 2]*Cll[1, 2, 2, 1] - 
   81.49528575134829*Cle[2, 2, 3, 3]*Cll[1, 2, 2, 1] - 
   86.15905700218345*Cle[3, 3, 2, 2]*Cll[1, 2, 2, 1] + 
   297941.42747639376*Cledq[2, 2, 2, 2]*Cll[1, 2, 2, 1] + 
   306557.21479550743*Clequ1[2, 2, 2, 2]*Cll[1, 2, 2, 1] - 
   4307.577377823254*Clequ3[2, 2, 2, 2]*Cll[1, 2, 2, 1] + 
   64122.74928140367*Cll[1, 1, 2, 2]*Cll[1, 2, 2, 1] + 
   1.2458398562952871*^6*Cll[1, 2, 2, 1]^2 - 477.19737282177795*
    Cll[2, 2, 2, 2] + 9025.585231025301*CHD*Cll[2, 2, 2, 2] + 
   57747.05859950104*CHWB*Cll[2, 2, 2, 2] - 2.911466775428948*^-8*
    Ced[2, 2, 2, 2]*Cll[2, 2, 2, 2] + 5.212407169011872*^-10*Ced[2, 2, 3, 3]*
    Cll[2, 2, 2, 2] + 113279.56697482402*Cee[2, 2, 2, 2]*Cll[2, 2, 2, 2] + 
   3.256342563162033*^-9*Cee[2, 2, 3, 3]*Cll[2, 2, 2, 2] - 
   3.439100518892302*^-8*Ceu[2, 2, 2, 2]*Cll[2, 2, 2, 2] - 
   3.6278931516302466*^-8*CHd[2, 2]*Cll[2, 2, 2, 2] - 
   1.4470851144174265*^-9*CHd[3, 3]*Cll[2, 2, 2, 2] - 
   32346.606564672795*CHe[2, 2]*Cll[2, 2, 2, 2] + 
   3.6629324409355305*^-9*CHe[3, 3]*Cll[2, 2, 2, 2] - 
   4415.177560726517*CHl1[2, 2]*Cll[2, 2, 2, 2] - 
   7.616547179814744*^-9*CHl1[3, 3]*Cll[2, 2, 2, 2] + 
   31695.652389418698*CHl3[2, 2]*Cll[2, 2, 2, 2] - 
   4.5504382249278123*^-10*CHl3[3, 3]*Cll[2, 2, 2, 2] - 
   5.654019979304425*^-8*CHq1[2, 2]*Cll[2, 2, 2, 2] + 
   7.785560988322413*^-9*CHq1[3, 3]*Cll[2, 2, 2, 2] + 
   1.400101499734687*^-7*CHq3[2, 2]*Cll[2, 2, 2, 2] + 
   7.785582537720968*^-9*CHq3[3, 3]*Cll[2, 2, 2, 2] - 
   2.0061496231628666*^-8*CHu[2, 2]*Cll[2, 2, 2, 2] + 
   9.719669222733783*^-8*CHud[2, 2]*Cll[2, 2, 2, 2] + 
   3.2651071485817387*^-8*Cld[2, 2, 2, 2]*Cll[2, 2, 2, 2] + 
   2.1543175331907559*^-10*Cld[2, 2, 3, 3]*Cll[2, 2, 2, 2] + 
   84801.42850039016*Cle[2, 2, 2, 2]*Cll[2, 2, 2, 2] - 
   1.1793213846811087*^-10*Cle[2, 2, 3, 3]*Cll[2, 2, 2, 2] - 
   1.243881225219896*^-10*Cle[3, 3, 2, 2]*Cll[2, 2, 2, 2] + 
   0.000023097156293683903*Cledq[2, 2, 2, 2]*Cll[2, 2, 2, 2] - 
   0.000023373042567525535*Clequ1[2, 2, 2, 2]*Cll[2, 2, 2, 2] + 
   3.3138168740932547*^-7*Clequ3[2, 2, 2, 2]*Cll[2, 2, 2, 2] + 
   1.4580038332630057*^-10*Cll[1, 1, 2, 2]*Cll[2, 2, 2, 2] - 
   18074.20782928711*Cll[1, 2, 2, 1]*Cll[2, 2, 2, 2] + 
   124997.9583895949*Cll[2, 2, 2, 2]^2 - 11.768771249624677*Cll[2, 2, 3, 3] - 
   1113.468215111423*CHD*Cll[2, 2, 3, 3] - 1530.5759335297805*CHWB*
    Cll[2, 2, 3, 3] + 2.6949394233257516*^-8*Ced[2, 2, 2, 2]*
    Cll[2, 2, 3, 3] + 1.5782742356603252*^-9*Ced[2, 2, 3, 3]*
    Cll[2, 2, 3, 3] + 3.2815832411176024*^-10*Cee[2, 2, 2, 2]*
    Cll[2, 2, 3, 3] + 27485.42096901697*Cee[2, 2, 3, 3]*Cll[2, 2, 3, 3] + 
   1.198771707658288*^-8*Ceu[2, 2, 2, 2]*Cll[2, 2, 3, 3] + 
   7.27789711504776*^-9*CHd[2, 2]*Cll[2, 2, 3, 3] - 
   6.600982116136177*^-9*CHd[3, 3]*Cll[2, 2, 3, 3] - 
   1321.5478469406119*CHe[2, 2]*Cll[2, 2, 3, 3] - 
   1317.9848408826604*CHe[3, 3]*Cll[2, 2, 3, 3] + 
   1805.3307689348412*CHl1[2, 2]*Cll[2, 2, 3, 3] + 
   1808.4542333824445*CHl1[3, 3]*Cll[2, 2, 3, 3] - 
   2648.5420911300707*CHl3[2, 2]*Cll[2, 2, 3, 3] + 
   1808.4542333987163*CHl3[3, 3]*Cll[2, 2, 3, 3] + 
   5.984548961853607*^-8*CHq1[2, 2]*Cll[2, 2, 3, 3] + 
   3.932791020643953*^-8*CHq1[3, 3]*Cll[2, 2, 3, 3] + 
   3.247082795523997*^-8*CHq3[2, 2]*Cll[2, 2, 3, 3] + 
   3.933101858670913*^-8*CHq3[3, 3]*Cll[2, 2, 3, 3] + 
   5.286643868298513*^-8*CHu[2, 2]*Cll[2, 2, 3, 3] - 
   1.214303063653924*^-7*CHud[2, 2]*Cll[2, 2, 3, 3] - 
   2.0515160361143313*^-8*Cld[2, 2, 2, 2]*Cll[2, 2, 3, 3] + 
   6.614605832969682*^-10*Cld[2, 2, 3, 3]*Cll[2, 2, 3, 3] + 
   5.102051936968227*^-10*Cle[2, 2, 2, 2]*Cll[2, 2, 3, 3] + 
   3351.363324224893*Cle[2, 2, 3, 3]*Cll[2, 2, 3, 3] + 
   3355.3447011990074*Cle[3, 3, 2, 2]*Cll[2, 2, 3, 3] - 
   7.850737725504697*^-6*Cledq[2, 2, 2, 2]*Cll[2, 2, 3, 3] + 
   9.117272429273126*^-6*Clequ1[2, 2, 2, 2]*Cll[2, 2, 3, 3] - 
   1.0294320347390337*^-7*Clequ3[2, 2, 2, 2]*Cll[2, 2, 3, 3] - 
   1.1536280358017408*^-9*Cll[1, 1, 2, 2]*Cll[2, 2, 3, 3] + 
   2226.936429988463*Cll[1, 2, 2, 1]*Cll[2, 2, 3, 3] + 
   3.5255926004973544*^-9*Cll[2, 2, 2, 2]*Cll[2, 2, 3, 3] + 
   14915.63207636535*Cll[2, 2, 3, 3]^2 + 7.2112405127722425*Cll[2, 3, 3, 2] - 
   1113.4682150913843*CHD*Cll[2, 3, 3, 2] - 1530.5759334781706*CHWB*
    Cll[2, 3, 3, 2] + 2.5521698531311847*^-8*Ced[2, 2, 2, 2]*
    Cll[2, 3, 3, 2] - 1.5703473259481759*^-9*Ced[2, 2, 3, 3]*
    Cll[2, 3, 3, 2] + 3.365666511798846*^-10*Cee[2, 2, 2, 2]*
    Cll[2, 3, 3, 2] + 27485.42096901956*Cee[2, 2, 3, 3]*Cll[2, 3, 3, 2] + 
   5.0758794513663264*^-8*Ceu[2, 2, 2, 2]*Cll[2, 3, 3, 2] + 
   2.5512399772783252*^-8*CHd[2, 2]*Cll[2, 3, 3, 2] - 
   4.845622029457739*^-9*CHd[3, 3]*Cll[2, 3, 3, 2] - 
   1321.547846969423*CHe[2, 2]*Cll[2, 3, 3, 2] - 1317.9848408871285*CHe[3, 3]*
    Cll[2, 3, 3, 2] + 1805.3307689668345*CHl1[2, 2]*Cll[2, 3, 3, 2] + 
   1808.454233391434*CHl1[3, 3]*Cll[2, 3, 3, 2] + 
   21725.075216270223*CHl3[2, 2]*Cll[2, 3, 3, 2] - 
   22565.163073888463*CHl3[3, 3]*Cll[2, 3, 3, 2] + 
   7.71288876900712*^-8*CHq1[2, 2]*Cll[2, 3, 3, 2] + 
   2.986276772762628*^-8*CHq1[3, 3]*Cll[2, 3, 3, 2] - 
   4.2854262150111224*^-8*CHq3[2, 2]*Cll[2, 3, 3, 2] + 
   2.986586648678114*^-8*CHq3[3, 3]*Cll[2, 3, 3, 2] + 
   5.212955316766878*^-8*CHu[2, 2]*Cll[2, 3, 3, 2] - 
   1.3904695360800338*^-7*CHud[2, 2]*Cll[2, 3, 3, 2] - 
   3.817148880826501*^-8*Cld[2, 2, 2, 2]*Cll[2, 3, 3, 2] - 
   6.510247286270101*^-10*Cld[2, 2, 3, 3]*Cll[2, 3, 3, 2] + 
   4.676197104783229*^-10*Cle[2, 2, 2, 2]*Cll[2, 3, 3, 2] + 
   3351.3633242252067*Cle[2, 2, 3, 3]*Cll[2, 3, 3, 2] + 
   3355.34470119932*Cle[3, 3, 2, 2]*Cll[2, 3, 3, 2] + 
   0.000021058521861622767*Cledq[2, 2, 2, 2]*Cll[2, 3, 3, 2] - 
   0.000019816521008577154*Clequ1[2, 2, 2, 2]*Cll[2, 3, 3, 2] + 
   3.02652561389035*^-7*Clequ3[2, 2, 2, 2]*Cll[2, 3, 3, 2] - 
   1.1528046967299398*^-9*Cll[1, 1, 2, 2]*Cll[2, 3, 3, 2] - 
   22146.68087735662*Cll[1, 2, 2, 1]*Cll[2, 3, 3, 2] + 
   3.472194735337686*^-9*Cll[2, 2, 2, 2]*Cll[2, 3, 3, 2] + 
   29831.264152733514*Cll[2, 2, 3, 3]*Cll[2, 3, 3, 2] + 
   27102.440730012368*Cll[2, 3, 3, 2]^2 - 173.45540360023506*
    Clq1[2, 2, 2, 2] - 1312.1939895815558*CHD*Clq1[2, 2, 2, 2] - 
   52623.94203065294*CHWB*Clq1[2, 2, 2, 2] - 59288.35919063925*
    Ced[2, 2, 2, 2]*Clq1[2, 2, 2, 2] - 148.12155192160054*Ced[2, 2, 3, 3]*
    Clq1[2, 2, 2, 2] + 6.429282656296781*^-9*Cee[2, 2, 2, 2]*
    Clq1[2, 2, 2, 2] - 4.1078239637629646*^-8*Cee[2, 2, 3, 3]*
    Clq1[2, 2, 2, 2] - 51552.01114604028*Ceu[2, 2, 2, 2]*Clq1[2, 2, 2, 2] - 
   58210.6539355606*CHd[2, 2]*Clq1[2, 2, 2, 2] + 5.028405744991933*CHd[3, 3]*
    Clq1[2, 2, 2, 2] + 20001.67191794869*CHe[2, 2]*Clq1[2, 2, 2, 2] - 
   2.0818105510431427*^-7*CHe[3, 3]*Clq1[2, 2, 2, 2] - 
   21398.07545392108*CHl1[2, 2]*Clq1[2, 2, 2, 2] + 
   3.291199217195565*^-7*CHl1[3, 3]*Clq1[2, 2, 2, 2] - 
   24814.110829050333*CHl3[2, 2]*Clq1[2, 2, 2, 2] + 
   1.391984088621121*^-7*CHl3[3, 3]*Clq1[2, 2, 2, 2] - 
   112596.7984221417*CHq1[2, 2]*Clq1[2, 2, 2, 2] - 
   35.795065560832214*CHq1[3, 3]*Clq1[2, 2, 2, 2] - 
   4033.819344940685*CHq3[2, 2]*Clq1[2, 2, 2, 2] - 
   35.795065560831446*CHq3[3, 3]*Clq1[2, 2, 2, 2] - 
   54961.734430628385*CHu[2, 2]*Clq1[2, 2, 2, 2] + 
   324.9724946928142*CHud[2, 2]*Clq1[2, 2, 2, 2] + 
   57880.255493250675*Cld[2, 2, 2, 2]*Clq1[2, 2, 2, 2] - 
   63.95790807876005*Cld[2, 2, 3, 3]*Clq1[2, 2, 2, 2] + 
   6.754471446385375*^-9*Cle[2, 2, 2, 2]*Clq1[2, 2, 2, 2] - 
   5.654888777700414*^-9*Cle[2, 2, 3, 3]*Clq1[2, 2, 2, 2] - 
   5.873616762437196*^-9*Cle[3, 3, 2, 2]*Clq1[2, 2, 2, 2] + 
   69.62134379342385*Cledq[2, 2, 2, 2]*Clq1[2, 2, 2, 2] + 
   71.18596250869923*Clequ1[2, 2, 2, 2]*Clq1[2, 2, 2, 2] - 
   1.000288716879335*Clequ3[2, 2, 2, 2]*Clq1[2, 2, 2, 2] + 
   1.56613770054908*^-8*Cll[1, 1, 2, 2]*Clq1[2, 2, 2, 2] + 
   2230.1732269564445*Cll[1, 2, 2, 1]*Clq1[2, 2, 2, 2] + 
   5.965397870293556*^-8*Cll[2, 2, 2, 2]*Clq1[2, 2, 2, 2] - 
   4.361158265506232*^-8*Cll[2, 2, 3, 3]*Clq1[2, 2, 2, 2] - 
   6.132793545660781*^-8*Cll[2, 3, 3, 2]*Clq1[2, 2, 2, 2] + 
   57692.349478064505*Clq1[2, 2, 2, 2]^2 + 63.1659617571433*
    Clq1[2, 2, 3, 3] - 3883.5776498257587*CHD*Clq1[2, 2, 3, 3] - 
   8197.272457946212*CHWB*Clq1[2, 2, 3, 3] + 1978.0051914480578*
    Ced[2, 2, 2, 2]*Clq1[2, 2, 3, 3] + 7743.4366351007375*Ced[2, 2, 3, 3]*
    Clq1[2, 2, 3, 3] - 1.2680783639295865*^-8*Cee[2, 2, 2, 2]*
    Clq1[2, 2, 3, 3] + 3.6463839728593505*^-9*Cee[2, 2, 3, 3]*
    Clq1[2, 2, 3, 3] - 3674.755266060574*Ceu[2, 2, 2, 2]*Clq1[2, 2, 3, 3] - 
   109.87768543451352*CHd[2, 2]*Clq1[2, 2, 3, 3] - 
   581.9705907159894*CHd[3, 3]*Clq1[2, 2, 3, 3] - 
   2313.8307060374987*CHe[2, 2]*Clq1[2, 2, 3, 3] - 
   4.304020910084728*^-8*CHe[3, 3]*Clq1[2, 2, 3, 3] + 
   6038.970727135191*CHl1[2, 2]*Clq1[2, 2, 3, 3] + 
   4.3522511714572815*^-8*CHl1[3, 3]*Clq1[2, 2, 3, 3] - 
   9495.339872409695*CHl3[2, 2]*Clq1[2, 2, 3, 3] + 
   3.6251102550318964*^-8*CHl3[3, 3]*Clq1[2, 2, 3, 3] + 
   165.72128971757036*CHq1[2, 2]*Clq1[2, 2, 3, 3] + 
   3683.5531343734065*CHq1[3, 3]*Clq1[2, 2, 3, 3] + 
   1312.5463494710223*CHq3[2, 2]*Clq1[2, 2, 3, 3] + 
   3683.55313437341*CHq3[3, 3]*Clq1[2, 2, 3, 3] + 
   199.86879186854617*CHu[2, 2]*Clq1[2, 2, 3, 3] + 
   3.053797674481956*^-7*CHud[2, 2]*Clq1[2, 2, 3, 3] + 
   819.2138745606849*Cld[2, 2, 2, 2]*Clq1[2, 2, 3, 3] + 
   2963.7954277124413*Cld[2, 2, 3, 3]*Clq1[2, 2, 3, 3] - 
   3.854831483632194*^-9*Cle[2, 2, 2, 2]*Clq1[2, 2, 3, 3] + 
   4.4930232400180937*^-10*Cle[2, 2, 3, 3]*Clq1[2, 2, 3, 3] + 
   4.5833125614921977*^-10*Cle[3, 3, 2, 2]*Clq1[2, 2, 3, 3] - 
   0.00014786945704548142*Cledq[2, 2, 2, 2]*Clq1[2, 2, 3, 3] + 
   0.00014819505935659752*Clequ1[2, 2, 2, 2]*Clq1[2, 2, 3, 3] - 
   2.0769431297709*^-6*Clequ3[2, 2, 2, 2]*Clq1[2, 2, 3, 3] - 
   1.2065829896349778*^-8*Cll[1, 1, 2, 2]*Clq1[2, 2, 3, 3] + 
   7767.155299951369*Cll[1, 2, 2, 1]*Clq1[2, 2, 3, 3] + 
   1.2650509623442156*^-9*Cll[2, 2, 2, 2]*Clq1[2, 2, 3, 3] + 
   3.844160995474009*^-9*Cll[2, 2, 3, 3]*Clq1[2, 2, 3, 3] - 
   3.774697280116393*^-9*Cll[2, 3, 3, 2]*Clq1[2, 2, 3, 3] - 
   351.9800030573556*Clq1[2, 2, 2, 2]*Clq1[2, 2, 3, 3] + 
   9515.27555210525*Clq1[2, 2, 3, 3]^2 - 785.1125745101855*Clq3[2, 2, 2, 2] - 
   9892.845577201142*CHD*Clq3[2, 2, 2, 2] - 25088.03153144577*CHWB*
    Clq3[2, 2, 2, 2] + 16658.39083915436*Ced[2, 2, 2, 2]*Clq3[2, 2, 2, 2] + 
   4131.403319003298*Ced[2, 2, 3, 3]*Clq3[2, 2, 2, 2] - 
   2.838371389089175*^-7*Cee[2, 2, 2, 2]*Clq3[2, 2, 2, 2] + 
   1.3277287593009016*^-7*Cee[2, 2, 3, 3]*Clq3[2, 2, 2, 2] - 
   39433.216979085344*Ceu[2, 2, 2, 2]*Clq3[2, 2, 2, 2] - 
   3874.067481226524*CHd[2, 2]*Clq3[2, 2, 2, 2] - 
   226.31034536131375*CHd[3, 3]*Clq3[2, 2, 2, 2] - 
   6207.461737289986*CHe[2, 2]*Clq3[2, 2, 2, 2] - 
   1.1870976534062083*^-6*CHe[3, 3]*Clq3[2, 2, 2, 2] + 
   23156.748878775783*CHl1[2, 2]*Clq3[2, 2, 2, 2] + 
   1.4354539319473275*^-6*CHl1[3, 3]*Clq3[2, 2, 2, 2] + 
   1.4439202207350156*^6*CHl3[2, 2]*Clq3[2, 2, 2, 2] + 
   9.922640574918544*^-7*CHl3[3, 3]*Clq3[2, 2, 2, 2] - 
   2730.0318651742027*CHq1[2, 2]*Clq3[2, 2, 2, 2] + 
   1524.321206045869*CHq1[3, 3]*Clq3[2, 2, 2, 2] - 
   1.4592146203814438*^6*CHq3[2, 2]*Clq3[2, 2, 2, 2] + 
   1524.3212060458616*CHq3[3, 3]*Clq3[2, 2, 2, 2] + 
   1704.7861053768786*CHu[2, 2]*Clq3[2, 2, 2, 2] - 
   1.471768614385842*^6*CHud[2, 2]*Clq3[2, 2, 2, 2] + 
   10217.88555314673*Cld[2, 2, 2, 2]*Clq3[2, 2, 2, 2] + 
   1713.6748992441276*Cld[2, 2, 3, 3]*Clq3[2, 2, 2, 2] - 
   1.0830883247897846*^-7*Cle[2, 2, 2, 2]*Clq3[2, 2, 2, 2] + 
   2.2049440562116074*^-8*Cle[2, 2, 3, 3]*Clq3[2, 2, 2, 2] + 
   2.2012387552213607*^-8*Cle[3, 3, 2, 2]*Clq3[2, 2, 2, 2] - 
   297881.6384690404*Cledq[2, 2, 2, 2]*Clq3[2, 2, 2, 2] - 
   306496.08355146646*Clequ1[2, 2, 2, 2]*Clq3[2, 2, 2, 2] + 
   4306.718375769444*Clequ3[2, 2, 2, 2]*Clq3[2, 2, 2, 2] - 
   3.283014669828455*^-7*Cll[1, 1, 2, 2]*Clq3[2, 2, 2, 2] - 
   1.4484498848885517*^6*Cll[1, 2, 2, 1]*Clq3[2, 2, 2, 2] - 
   8.049888131421172*^-8*Cll[2, 2, 2, 2]*Clq3[2, 2, 2, 2] + 
   1.428632281122778*^-7*Cll[2, 2, 3, 3]*Clq3[2, 2, 2, 2] + 
   8.59663502752263*^-8*Cll[2, 3, 3, 2]*Clq3[2, 2, 2, 2] - 
   4299.3491390356185*Clq1[2, 2, 2, 2]*Clq3[2, 2, 2, 2] + 
   9987.546760372974*Clq1[2, 2, 3, 3]*Clq3[2, 2, 2, 2] + 
   788778.7188289617*Clq3[2, 2, 2, 2]^2 + 63.1659617571433*Clq3[2, 2, 3, 3] - 
   3883.5776498257587*CHD*Clq3[2, 2, 3, 3] - 8197.272457946212*CHWB*
    Clq3[2, 2, 3, 3] + 1978.0051914480578*Ced[2, 2, 2, 2]*Clq3[2, 2, 3, 3] + 
   7743.4366351007375*Ced[2, 2, 3, 3]*Clq3[2, 2, 3, 3] - 
   1.2680783639295865*^-8*Cee[2, 2, 2, 2]*Clq3[2, 2, 3, 3] + 
   3.6463839728593505*^-9*Cee[2, 2, 3, 3]*Clq3[2, 2, 3, 3] - 
   3674.755266060574*Ceu[2, 2, 2, 2]*Clq3[2, 2, 3, 3] - 
   109.87768543451352*CHd[2, 2]*Clq3[2, 2, 3, 3] - 
   581.9705907159894*CHd[3, 3]*Clq3[2, 2, 3, 3] - 
   2313.8307060374987*CHe[2, 2]*Clq3[2, 2, 3, 3] - 
   4.304020910084728*^-8*CHe[3, 3]*Clq3[2, 2, 3, 3] + 
   6038.970727135191*CHl1[2, 2]*Clq3[2, 2, 3, 3] + 
   4.3522511714572815*^-8*CHl1[3, 3]*Clq3[2, 2, 3, 3] - 
   9495.339872409695*CHl3[2, 2]*Clq3[2, 2, 3, 3] + 
   3.6251102550318964*^-8*CHl3[3, 3]*Clq3[2, 2, 3, 3] + 
   165.72128971757036*CHq1[2, 2]*Clq3[2, 2, 3, 3] + 
   3683.5531343734065*CHq1[3, 3]*Clq3[2, 2, 3, 3] + 
   1312.5463494710223*CHq3[2, 2]*Clq3[2, 2, 3, 3] + 
   3683.55313437341*CHq3[3, 3]*Clq3[2, 2, 3, 3] + 
   199.86879186854617*CHu[2, 2]*Clq3[2, 2, 3, 3] + 
   3.053797674481956*^-7*CHud[2, 2]*Clq3[2, 2, 3, 3] + 
   819.2138745606849*Cld[2, 2, 2, 2]*Clq3[2, 2, 3, 3] + 
   2963.7954277124413*Cld[2, 2, 3, 3]*Clq3[2, 2, 3, 3] - 
   3.854831483632194*^-9*Cle[2, 2, 2, 2]*Clq3[2, 2, 3, 3] + 
   4.4930232400180937*^-10*Cle[2, 2, 3, 3]*Clq3[2, 2, 3, 3] + 
   4.5833125614921977*^-10*Cle[3, 3, 2, 2]*Clq3[2, 2, 3, 3] - 
   0.00014786945704548142*Cledq[2, 2, 2, 2]*Clq3[2, 2, 3, 3] + 
   0.00014819505935659752*Clequ1[2, 2, 2, 2]*Clq3[2, 2, 3, 3] - 
   2.0769431297709*^-6*Clequ3[2, 2, 2, 2]*Clq3[2, 2, 3, 3] - 
   1.2065829896349778*^-8*Cll[1, 1, 2, 2]*Clq3[2, 2, 3, 3] + 
   7767.155299951369*Cll[1, 2, 2, 1]*Clq3[2, 2, 3, 3] + 
   1.2650509623442156*^-9*Cll[2, 2, 2, 2]*Clq3[2, 2, 3, 3] + 
   3.844160995474009*^-9*Cll[2, 2, 3, 3]*Clq3[2, 2, 3, 3] - 
   3.774697280116393*^-9*Cll[2, 3, 3, 2]*Clq3[2, 2, 3, 3] - 
   351.9800030573556*Clq1[2, 2, 2, 2]*Clq3[2, 2, 3, 3] + 
   19030.5511042105*Clq1[2, 2, 3, 3]*Clq3[2, 2, 3, 3] + 
   9987.546760372974*Clq3[2, 2, 2, 2]*Clq3[2, 2, 3, 3] + 
   9515.27555210525*Clq3[2, 2, 3, 3]^2 - 66.09369593359479*Clu[2, 2, 2, 2] + 
   933.9123931159613*CHD*Clu[2, 2, 2, 2] - 21899.17511153552*CHWB*
    Clu[2, 2, 2, 2] - 30807.459151377556*Ced[2, 2, 2, 2]*Clu[2, 2, 2, 2] - 
   632.0409893365822*Ced[2, 2, 3, 3]*Clu[2, 2, 2, 2] + 
   1.81260513753948*^-8*Cee[2, 2, 2, 2]*Clu[2, 2, 2, 2] - 
   2.2630895452818734*^-8*Cee[2, 2, 3, 3]*Clu[2, 2, 2, 2] - 
   20806.02090246987*Ceu[2, 2, 2, 2]*Clu[2, 2, 2, 2] - 
   27882.94969522329*CHd[2, 2]*Clu[2, 2, 2, 2] + 32.99652815755621*CHd[3, 3]*
    Clu[2, 2, 2, 2] + 10220.574183982608*CHe[2, 2]*Clu[2, 2, 2, 2] - 
   5.5306274522077426*^-8*CHe[3, 3]*Clu[2, 2, 2, 2] - 
   12322.047290317849*CHl1[2, 2]*Clu[2, 2, 2, 2] + 
   1.170956385857212*^-7*CHl1[3, 3]*Clu[2, 2, 2, 2] - 
   8240.100176844244*CHl3[2, 2]*Clu[2, 2, 2, 2] + 
   3.261298430894131*^-8*CHl3[3, 3]*Clu[2, 2, 2, 2] - 
   54823.00415559811*CHq1[2, 2]*Clu[2, 2, 2, 2] - 
   223.68092327963316*CHq1[3, 3]*Clu[2, 2, 2, 2] - 
   3556.0283722385234*CHq3[2, 2]*Clu[2, 2, 2, 2] - 
   223.68092327963257*CHq3[3, 3]*Clu[2, 2, 2, 2] - 
   26799.68542604574*CHu[2, 2]*Clu[2, 2, 2, 2] + 
   61.403766995664306*CHud[2, 2]*Clu[2, 2, 2, 2] + 
   26558.3606735265*Cld[2, 2, 2, 2]*Clu[2, 2, 2, 2] - 
   262.9986407624416*Cld[2, 2, 3, 3]*Clu[2, 2, 2, 2] + 
   8.054409927709231*^-9*Cle[2, 2, 2, 2]*Clu[2, 2, 2, 2] - 
   3.4296039383579253*^-9*Cle[2, 2, 3, 3]*Clu[2, 2, 2, 2] - 
   3.5398330792826866*^-9*Cle[3, 3, 2, 2]*Clu[2, 2, 2, 2] + 
   13.15479705674818*Cledq[2, 2, 2, 2]*Clu[2, 2, 2, 2] + 
   13.45083566910021*Clequ1[2, 2, 2, 2]*Clu[2, 2, 2, 2] - 
   0.18900804418392064*Clequ3[2, 2, 2, 2]*Clu[2, 2, 2, 2] + 
   2.2791107688939707*^-8*Cll[1, 1, 2, 2]*Clu[2, 2, 2, 2] - 
   1942.3119234673559*Cll[1, 2, 2, 1]*Clu[2, 2, 2, 2] + 
   2.709661575380945*^-8*Cll[2, 2, 2, 2]*Clu[2, 2, 2, 2] - 
   2.3969328714329708*^-8*Cll[2, 2, 3, 3]*Clu[2, 2, 2, 2] - 
   2.406986345157341*^-8*Cll[2, 3, 3, 2]*Clu[2, 2, 2, 2] + 
   55998.05148840384*Clq1[2, 2, 2, 2]*Clu[2, 2, 2, 2] - 
   1525.9234086944152*Clq1[2, 2, 3, 3]*Clu[2, 2, 2, 2] - 
   14422.705634457894*Clq3[2, 2, 2, 2]*Clu[2, 2, 2, 2] - 
   1525.9234086944152*Clq3[2, 2, 3, 3]*Clu[2, 2, 2, 2] + 
   14776.94279354026*Clu[2, 2, 2, 2]^2 + 225.4369440691037*Cqe[2, 2, 2, 2] + 
   4188.7684403774065*CHD*Cqe[2, 2, 2, 2] + 59425.494764913645*CHWB*
    Cqe[2, 2, 2, 2] + 54589.72178024804*Ced[2, 2, 2, 2]*Cqe[2, 2, 2, 2] - 
   806.3721666820444*Ced[2, 2, 3, 3]*Cqe[2, 2, 2, 2] + 
   2.4960004125081734*^-8*Cee[2, 2, 2, 2]*Cqe[2, 2, 2, 2] + 
   3.6057394238740296*^-8*Cee[2, 2, 3, 3]*Cqe[2, 2, 2, 2] + 
   61948.778726152836*Ceu[2, 2, 2, 2]*Cqe[2, 2, 2, 2] + 
   58541.66756409892*CHd[2, 2]*Cqe[2, 2, 2, 2] + 44.10406720147019*CHd[3, 3]*
    Cqe[2, 2, 2, 2] - 18181.300372234546*CHe[2, 2]*Cqe[2, 2, 2, 2] + 
   2.874107871361037*^-7*CHe[3, 3]*Cqe[2, 2, 2, 2] + 
   15524.859920596515*CHl1[2, 2]*Cqe[2, 2, 2, 2] - 
   4.139103301746278*^-7*CHl1[3, 3]*Cqe[2, 2, 2, 2] + 
   32279.933685492004*CHl3[2, 2]*Cqe[2, 2, 2, 2] - 
   2.275496944714392*^-7*CHl3[3, 3]*Cqe[2, 2, 2, 2] + 
   112704.28545650504*CHq1[2, 2]*Cqe[2, 2, 2, 2] - 
   297.32565352153244*CHq1[3, 3]*Cqe[2, 2, 2, 2] + 
   634.2883232682066*CHq3[2, 2]*Cqe[2, 2, 2, 2] - 
   297.3256535215316*CHq3[3, 3]*Cqe[2, 2, 2, 2] + 
   54198.070541567344*CHu[2, 2]*Cqe[2, 2, 2, 2] - 
   2.4758786065892397*^-6*CHud[2, 2]*Cqe[2, 2, 2, 2] - 
   59803.97615179371*Cld[2, 2, 2, 2]*Cqe[2, 2, 2, 2] - 
   334.27268321008995*Cld[2, 2, 3, 3]*Cqe[2, 2, 2, 2] + 
   2.7395357464890767*^-9*Cle[2, 2, 2, 2]*Cqe[2, 2, 2, 2] + 
   4.37693043331979*^-9*Cle[2, 2, 3, 3]*Cqe[2, 2, 2, 2] + 
   4.582243118531292*^-9*Cle[3, 3, 2, 2]*Cqe[2, 2, 2, 2] + 
   0.001671881517254655*Cledq[2, 2, 2, 2]*Cqe[2, 2, 2, 2] - 
   0.0016721790547186322*Clequ1[2, 2, 2, 2]*Cqe[2, 2, 2, 2] + 
   0.00002347917469195655*Clequ3[2, 2, 2, 2]*Cqe[2, 2, 2, 2] + 
   2.005101545587577*^-8*Cll[1, 1, 2, 2]*Cqe[2, 2, 2, 2] - 
   8377.536883631956*Cll[1, 2, 2, 1]*Cqe[2, 2, 2, 2] - 
   6.338549474721213*^-8*Cll[2, 2, 2, 2]*Cqe[2, 2, 2, 2] + 
   3.8407625712149626*^-8*Cll[2, 2, 3, 3]*Cqe[2, 2, 2, 2] + 
   7.543897661389294*^-8*Cll[2, 3, 3, 2]*Cqe[2, 2, 2, 2] - 
   111829.56439165058*Clq1[2, 2, 2, 2]*Cqe[2, 2, 2, 2] - 
   1949.8762390122904*Clq1[2, 2, 3, 3]*Cqe[2, 2, 2, 2] - 
   22880.761770460933*Clq3[2, 2, 2, 2]*Cqe[2, 2, 2, 2] - 
   1949.8762390122904*Clq3[2, 2, 3, 3]*Cqe[2, 2, 2, 2] - 
   51709.37252695063*Clu[2, 2, 2, 2]*Cqe[2, 2, 2, 2] + 
   58319.10849396676*Cqe[2, 2, 2, 2]^2 - 3.980482617177995*Cqe[3, 3, 2, 2] + 
   1229.2191988466448*CHD*Cqe[3, 3, 2, 2] + 2376.837286420865*CHWB*
    Cqe[3, 3, 2, 2] - 618.8906837111931*Ced[2, 2, 2, 2]*Cqe[3, 3, 2, 2] - 
   2431.346198522356*Ced[2, 2, 3, 3]*Cqe[3, 3, 2, 2] + 
   3.970604710008973*^-9*Cee[2, 2, 2, 2]*Cqe[3, 3, 2, 2] - 
   1.1875996056598266*^-9*Cee[2, 2, 3, 3]*Cqe[3, 3, 2, 2] + 
   1146.197035999757*Ceu[2, 2, 2, 2]*Cqe[3, 3, 2, 2] + 
   35.48861612646134*CHd[2, 2]*Cqe[3, 3, 2, 2] + 125.95912371277802*CHd[3, 3]*
    Cqe[3, 3, 2, 2] + 929.8406660731277*CHe[2, 2]*Cqe[3, 3, 2, 2] + 
   1.3720937865212474*^-8*CHe[3, 3]*Cqe[3, 3, 2, 2] - 
   1911.2153664235686*CHl1[2, 2]*Cqe[3, 3, 2, 2] - 
   1.3635783267069221*^-8*CHl1[3, 3]*Cqe[3, 3, 2, 2] + 
   3005.6614290393645*CHl3[2, 2]*Cqe[3, 3, 2, 2] - 
   1.1084654192198357*^-8*CHl3[3, 3]*Cqe[3, 3, 2, 2] - 
   53.66989900229229*CHq1[2, 2]*Cqe[3, 3, 2, 2] - 
   1279.3078177777088*CHq1[3, 3]*Cqe[3, 3, 2, 2] - 
   421.77792819394324*CHq3[2, 2]*Cqe[3, 3, 2, 2] - 
   1279.3078177777097*CHq3[3, 3]*Cqe[3, 3, 2, 2] - 
   64.52778000481463*CHu[2, 2]*Cqe[3, 3, 2, 2] - 
   9.668605184086474*^-8*CHud[2, 2]*Cqe[3, 3, 2, 2] - 
   255.79521673662725*Cld[2, 2, 2, 2]*Cqe[3, 3, 2, 2] - 
   1307.024235282065*Cld[2, 2, 3, 3]*Cqe[3, 3, 2, 2] + 
   1.2187698473650202*^-9*Cle[2, 2, 2, 2]*Cqe[3, 3, 2, 2] - 
   1.4144978407113548*^-10*Cle[2, 2, 3, 3]*Cqe[3, 3, 2, 2] - 
   1.445290140484353*^-10*Cle[3, 3, 2, 2]*Cqe[3, 3, 2, 2] + 
   0.00004706734621065739*Cledq[2, 2, 2, 2]*Cqe[3, 3, 2, 2] - 
   0.000047169553124010246*Clequ1[2, 2, 2, 2]*Cqe[3, 3, 2, 2] + 
   6.611183279768434*^-7*Clequ3[2, 2, 2, 2]*Cqe[3, 3, 2, 2] + 
   3.823687471338934*^-9*Cll[1, 1, 2, 2]*Cqe[3, 3, 2, 2] - 
   2458.438397788436*Cll[1, 2, 2, 1]*Cqe[3, 3, 2, 2] - 
   3.9532637688009794*^-10*Cll[2, 2, 2, 2]*Cqe[3, 3, 2, 2] - 
   1.2541488950583855*^-9*Cll[2, 2, 3, 3]*Cqe[3, 3, 2, 2] + 
   1.1558639983217655*^-9*Cll[2, 3, 3, 2]*Cqe[3, 3, 2, 2] + 
   104.36937961423541*Clq1[2, 2, 2, 2]*Cqe[3, 3, 2, 2] - 
   5987.539470106623*Clq1[2, 2, 3, 3]*Cqe[3, 3, 2, 2] - 
   3121.7819402616833*Clq3[2, 2, 2, 2]*Cqe[3, 3, 2, 2] - 
   5987.539470106623*Clq3[2, 2, 3, 3]*Cqe[3, 3, 2, 2] + 
   475.0860563886363*Clu[2, 2, 2, 2]*Cqe[3, 3, 2, 2] + 
   609.9262837255395*Cqe[2, 2, 2, 2]*Cqe[3, 3, 2, 2] + 
   1338.947088291701*Cqe[3, 3, 2, 2]^2)*proctag[LE]*tag[MZ] + 
 proctag[top]*(6255.216682473208 - 3728.928530419177*tag[MT] + 
   4.713749651191154*CHq3[2, 2]*tag[MT] + 1.4770868361348177*CHq3[2, 2]^2*
    tag[MT] + 4.228454953125123*CHq3[3, 3]*tag[MT] + 
   2.9274187513424565*CHq3[2, 2]*CHq3[3, 3]*tag[MT] + 
   13.274080194800867*CHq3[3, 3]^2*tag[MT] - 16.2447924082135*
    Cqq1[2, 3, 3, 2]*tag[MT] - 2.4303928111576556*CHq3[2, 2]*Cqq1[2, 3, 3, 2]*
    tag[MT] - 29.726718938940305*CHq3[3, 3]*Cqq1[2, 3, 3, 2]*tag[MT] + 
   42.22227962488779*Cqq1[2, 3, 3, 2]^2*tag[MT] - 
   97.46875444928082*Cqq3[2, 2, 3, 3]*tag[MT] - 14.582356866945942*CHq3[2, 2]*
    Cqq3[2, 2, 3, 3]*tag[MT] - 178.36031363364185*CHq3[3, 3]*Cqq3[2, 2, 3, 3]*
    tag[MT] + 506.6673554986536*Cqq1[2, 3, 3, 2]*Cqq3[2, 2, 3, 3]*tag[MT] + 
   1520.0020664959607*Cqq3[2, 2, 3, 3]^2*tag[MT] + 
   16.2447924082135*Cqq3[2, 3, 3, 2]*tag[MT] + 2.4303928111576556*CHq3[2, 2]*
    Cqq3[2, 3, 3, 2]*tag[MT] + 29.726718938940305*CHq3[3, 3]*Cqq3[2, 3, 3, 2]*
    tag[MT] - 84.44455924977558*Cqq1[2, 3, 3, 2]*Cqq3[2, 3, 3, 2]*tag[MT] - 
   506.6673554986536*Cqq3[2, 2, 3, 3]*Cqq3[2, 3, 3, 2]*tag[MT] + 
   42.22227962488779*Cqq3[2, 3, 3, 2]^2*tag[MT] + 
   2.1410274157990443*CuW[3, 3]*tag[MT] + 0.6444608889771625*CHq3[2, 2]*
    CuW[3, 3]*tag[MT] + 8.431765172024974*CHq3[3, 3]*CuW[3, 3]*tag[MT] - 
   4.97830053617551*Cqq1[2, 3, 3, 2]*CuW[3, 3]*tag[MT] - 
   29.869803217053057*Cqq3[2, 2, 3, 3]*CuW[3, 3]*tag[MT] + 
   4.97830053617551*Cqq3[2, 3, 3, 2]*CuW[3, 3]*tag[MT] + 
   4.847141226865061*CuW[3, 3]^2*tag[MT] - 1929.5131583705904*tag[2*MT] + 
   38.21928732622041*CG*tag[2*MT] + 19.878998732692715*CG^2*tag[2*MT] + 
   9.97340274208213*Cqd8[3, 3, 2, 2]*tag[2*MT] + 
   8.723634793821066*CG*Cqd8[3, 3, 2, 2]*tag[2*MT] + 
   6.937744745184819*Cqd8[3, 3, 2, 2]^2*tag[2*MT] + 
   28.835052885476614*Cqq1[2, 3, 3, 2]*tag[2*MT] + 
   33.7602738989489*CG*Cqq1[2, 3, 3, 2]*tag[2*MT] - 
   22.178259798651876*Cqd8[3, 3, 2, 2]*Cqq1[2, 3, 3, 2]*tag[2*MT] + 
   130.631270972115*Cqq1[2, 3, 3, 2]^2*tag[2*MT] + 
   60.87507608201406*Cqq3[2, 3, 3, 2]*tag[2*MT] + 
   73.9695424050532*CG*Cqq3[2, 3, 3, 2]*tag[2*MT] - 
   36.098478159239924*Cqd8[3, 3, 2, 2]*Cqq3[2, 3, 3, 2]*tag[2*MT] + 
   502.2429394608669*Cqq1[2, 3, 3, 2]*Cqq3[2, 3, 3, 2]*tag[2*MT] + 
   487.4726683614038*Cqq3[2, 3, 3, 2]^2*tag[2*MT] + 
   30.464154568273358*Cqu8[2, 2, 3, 3]*tag[2*MT] + 
   26.199298515657585*CG*Cqu8[2, 2, 3, 3]*tag[2*MT] + 
   43.7679960465844*Cqd8[3, 3, 2, 2]*Cqu8[2, 2, 3, 3]*tag[2*MT] - 
   82.58869335097894*Cqq1[2, 3, 3, 2]*Cqu8[2, 2, 3, 3]*tag[2*MT] - 
   137.72101025106195*Cqq3[2, 3, 3, 2]*Cqu8[2, 2, 3, 3]*tag[2*MT] + 
   71.19372459083135*Cqu8[2, 2, 3, 3]^2*tag[2*MT] + 
   20.58265335794161*Cqu8[3, 3, 2, 2]*tag[2*MT] + 
   17.959788024814372*CG*Cqu8[3, 3, 2, 2]*tag[2*MT] + 
   30.871254498088273*Cqd8[3, 3, 2, 2]*Cqu8[3, 3, 2, 2]*tag[2*MT] - 
   56.60291658434855*Cqq1[2, 3, 3, 2]*Cqu8[3, 3, 2, 2]*tag[2*MT] - 
   93.79908040573366*Cqq3[2, 3, 3, 2]*Cqu8[3, 3, 2, 2]*tag[2*MT] + 
   101.00233180932219*Cqu8[2, 2, 3, 3]*Cqu8[3, 3, 2, 2]*tag[2*MT] + 
   36.07110429365402*Cqu8[3, 3, 2, 2]^2*tag[2*MT] + 
   1.6190588068258833*CuB[3, 3]*tag[2*MT] + 1.5025389917244774*CG*CuB[3, 3]*
    tag[2*MT] + 0.24473184529786368*Cqd8[3, 3, 2, 2]*CuB[3, 3]*tag[2*MT] + 
   1.3630117052149537*Cqq1[2, 3, 3, 2]*CuB[3, 3]*tag[2*MT] + 
   3.3928879649504293*Cqq3[2, 3, 3, 2]*CuB[3, 3]*tag[2*MT] + 
   1.7698214898851792*Cqu8[2, 2, 3, 3]*CuB[3, 3]*tag[2*MT] + 
   1.5407679923240232*Cqu8[3, 3, 2, 2]*CuB[3, 3]*tag[2*MT] + 
   0.4838135721724424*CuB[3, 3]^2*tag[2*MT] + 7.5611777261748045*
    Cud8[3, 3, 2, 2]*tag[2*MT] + 9.783411140174923*CG*Cud8[3, 3, 2, 2]*
    tag[2*MT] - 4.245241233318218*Cqd8[3, 3, 2, 2]*Cud8[3, 3, 2, 2]*
    tag[2*MT] + 61.3839083684589*Cqq1[2, 3, 3, 2]*Cud8[3, 3, 2, 2]*
    tag[2*MT] + 119.68741957636695*Cqq3[2, 3, 3, 2]*Cud8[3, 3, 2, 2]*
    tag[2*MT] - 16.185739932206165*Cqu8[2, 2, 3, 3]*Cud8[3, 3, 2, 2]*
    tag[2*MT] - 10.979891462706261*Cqu8[3, 3, 2, 2]*Cud8[3, 3, 2, 2]*
    tag[2*MT] + 0.5296742621845666*CuB[3, 3]*Cud8[3, 3, 2, 2]*tag[2*MT] + 
   7.420445662842034*Cud8[3, 3, 2, 2]^2*tag[2*MT] + 
   0.8894338795803378*CuG[3, 3]*tag[2*MT] + 74.9660993608451*CG*CuG[3, 3]*
    tag[2*MT] + 18.37991498392595*Cqd8[3, 3, 2, 2]*CuG[3, 3]*tag[2*MT] + 
   68.50404713981226*Cqq1[2, 3, 3, 2]*CuG[3, 3]*tag[2*MT] + 
   150.78270200823152*Cqq3[2, 3, 3, 2]*CuG[3, 3]*tag[2*MT] + 
   56.99248174058272*Cqu8[2, 2, 3, 3]*CuG[3, 3]*tag[2*MT] + 
   39.97452958168191*Cqu8[3, 3, 2, 2]*CuG[3, 3]*tag[2*MT] + 
   3.7375003522064385*CuB[3, 3]*CuG[3, 3]*tag[2*MT] + 
   20.204572806743435*Cud8[3, 3, 2, 2]*CuG[3, 3]*tag[2*MT] + 
   146.01817522836802*CuG[3, 3]^2*tag[2*MT] + 
   27.7870397660584*Cuu[2, 3, 3, 2]*tag[2*MT] + 
   33.78564725694379*CG*Cuu[2, 3, 3, 2]*tag[2*MT] - 
   22.949061675619618*Cqd8[3, 3, 2, 2]*Cuu[2, 3, 3, 2]*tag[2*MT] + 
   266.66072392760935*Cqq1[2, 3, 3, 2]*Cuu[2, 3, 3, 2]*tag[2*MT] + 
   512.6581202340911*Cqq3[2, 3, 3, 2]*Cuu[2, 3, 3, 2]*tag[2*MT] - 
   85.27656918320764*Cqu8[2, 2, 3, 3]*Cuu[2, 3, 3, 2]*tag[2*MT] - 
   58.56763583815231*Cqu8[3, 3, 2, 2]*Cuu[2, 3, 3, 2]*tag[2*MT] + 
   1.4388353908995433*CuB[3, 3]*Cuu[2, 3, 3, 2]*tag[2*MT] + 
   62.68522242485414*Cud8[3, 3, 2, 2]*Cuu[2, 3, 3, 2]*tag[2*MT] + 
   69.33589791163233*CuG[3, 3]*Cuu[2, 3, 3, 2]*tag[2*MT] + 
   136.39153419210228*Cuu[2, 3, 3, 2]^2*tag[2*MT] + 
   0.8147123852215534*CuW[3, 3]*tag[2*MT] + 0.804912005056534*CG*CuW[3, 3]*
    tag[2*MT] + 0.1303664789553739*Cqd8[3, 3, 2, 2]*CuW[3, 3]*tag[2*MT] + 
   0.7255243666628801*Cqq1[2, 3, 3, 2]*CuW[3, 3]*tag[2*MT] + 
   1.8069666122987484*Cqq3[2, 3, 3, 2]*CuW[3, 3]*tag[2*MT] + 
   0.9427407198933209*Cqu8[2, 2, 3, 3]*CuW[3, 3]*tag[2*MT] + 
   0.8213991627963089*Cqu8[3, 3, 2, 2]*CuW[3, 3]*tag[2*MT] + 
   0.5155254313737766*CuB[3, 3]*CuW[3, 3]*tag[2*MT] + 
   0.28242552669166354*Cud8[3, 3, 2, 2]*CuW[3, 3]*tag[2*MT] + 
   1.9872738046223632*CuG[3, 3]*CuW[3, 3]*tag[2*MT] + 
   0.7645121646610445*Cuu[2, 3, 3, 2]*CuW[3, 3]*tag[2*MT] + 
   0.13767994371715453*CuW[3, 3]^2*tag[2*MT] - 
   218.99198161387613*tag[MT + MW] + 0.10385520760613787*CHD*tag[MT + MW] + 
   0.04152631594434449*CHD^2*tag[MT + MW] + 0.2178334028927864*CHWB*
    tag[MT + MW] + 0.18256350046032094*CHD*CHWB*tag[MT + MW] + 
   0.2006940271568896*CHWB^2*tag[MT + MW] + 0.5195064369141278*CHl3[2, 2]*
    tag[MT + MW] - 0.2932565458533258*CHD*CHl3[2, 2]*tag[MT + MW] - 
   0.6434095719613451*CHWB*CHl3[2, 2]*tag[MT + MW] + 
   0.5634222782410352*CHl3[2, 2]^2*tag[MT + MW] - 
   0.16907725211903823*CHl3[3, 3]*tag[MT + MW] + 
   0.15628926405399718*CHD*CHl3[3, 3]*tag[MT + MW] + 
   0.34309216925473973*CHWB*CHl3[3, 3]*tag[MT + MW] - 
   0.588422606979343*CHl3[2, 2]*CHl3[3, 3]*tag[MT + MW] + 
   0.15437857315847625*CHl3[3, 3]^2*tag[MT + MW] - 
   2.485789914582824*CHq3[2, 2]*tag[MT + MW] - 0.4313714957545783*CHD*
    CHq3[2, 2]*tag[MT + MW] - 0.9486833065260701*CHWB*CHq3[2, 2]*
    tag[MT + MW] + 1.3751263785219439*CHl3[2, 2]*CHq3[2, 2]*tag[MT + MW] - 
   0.7518380907195608*CHl3[3, 3]*CHq3[2, 2]*tag[MT + MW] + 
   1.2573782029662954*CHq3[2, 2]^2*tag[MT + MW] + 
   2.2396717372012276*CHq3[3, 3]*tag[MT + MW] + 0.6645433943072494*CHD*
    CHq3[3, 3]*tag[MT + MW] + 1.460539348551287*CHWB*CHq3[3, 3]*
    tag[MT + MW] - 2.252777423331355*CHl3[2, 2]*CHq3[3, 3]*tag[MT + MW] + 
   1.212381370992186*CHl3[3, 3]*CHq3[3, 3]*tag[MT + MW] - 
   3.6371441129765585*CHq3[2, 2]*CHq3[3, 3]*tag[MT + MW] + 
   2.7232428323690483*CHq3[3, 3]^2*tag[MT + MW] - 
   0.4382415004763267*Cll[1, 2, 2, 1]*tag[MT + MW] + 
   0.30214745058091075*CHD*Cll[1, 2, 2, 1]*tag[MT + MW] + 
   0.6631310228533367*CHWB*Cll[1, 2, 2, 1]*tag[MT + MW] - 
   1.1491832154827588*CHl3[2, 2]*Cll[1, 2, 2, 1]*tag[MT + MW] + 
   0.601554561882541*CHl3[3, 3]*Cll[1, 2, 2, 1]*tag[MT + MW] - 
   1.4346966643789436*CHq3[2, 2]*Cll[1, 2, 2, 1]*tag[MT + MW] + 
   2.3319474116003738*CHq3[3, 3]*Cll[1, 2, 2, 1]*tag[MT + MW] + 
   0.5867114231926531*Cll[1, 2, 2, 1]^2*tag[MT + MW] - 
   7.578643544332298*Cqq1[2, 3, 3, 2]*tag[MT + MW] + 
   0.09691687973213851*CHD*Cqq1[2, 3, 3, 2]*tag[MT + MW] + 
   0.20771549678012813*CHWB*Cqq1[2, 3, 3, 2]*tag[MT + MW] - 
   1.0191264679459398*CHl3[2, 2]*Cqq1[2, 3, 3, 2]*tag[MT + MW] + 
   0.4549589402122158*CHl3[3, 3]*Cqq1[2, 3, 3, 2]*tag[MT + MW] + 
   0.6760544393747348*CHq3[2, 2]*Cqq1[2, 3, 3, 2]*tag[MT + MW] + 
   0.9657814951381746*Cll[1, 2, 2, 1]*Cqq1[2, 3, 3, 2]*tag[MT + MW] + 
   2.673773037092662*Cqq1[2, 3, 3, 2]^2*tag[MT + MW] - 
   40.30517559733373*Cqq3[2, 3, 3, 2]*tag[MT + MW] + 
   0.5163855322632929*CHD*Cqq3[2, 3, 3, 2]*tag[MT + MW] + 
   1.1064524054532707*CHWB*Cqq3[2, 3, 3, 2]*tag[MT + MW] - 
   5.435132605111368*CHl3[2, 2]*Cqq3[2, 3, 3, 2]*tag[MT + MW] + 
   2.4260276298833605*CHl3[3, 3]*Cqq3[2, 3, 3, 2]*tag[MT + MW] + 
   3.6049506689693414*CHq3[2, 2]*Cqq3[2, 3, 3, 2]*tag[MT + MW] + 
   5.150333560643325*Cll[1, 2, 2, 1]*Cqq3[2, 3, 3, 2]*tag[MT + MW] + 
   28.52678235280456*Cqq1[2, 3, 3, 2]*Cqq3[2, 3, 3, 2]*tag[MT + MW] + 
   76.0915736476272*Cqq3[2, 3, 3, 2]^2*tag[MT + MW] - 
   12.013576146361473*Cqu8[2, 2, 3, 3]*tag[MT + MW] + 
   0.15409217476490064*CHD*Cqu8[2, 2, 3, 3]*tag[MT + MW] + 
   0.33011954005495525*CHWB*Cqu8[2, 2, 3, 3]*tag[MT + MW] - 
   1.6228057783322187*CHl3[2, 2]*Cqu8[2, 2, 3, 3]*tag[MT + MW] + 
   0.724296309628474*CHl3[3, 3]*Cqu8[2, 2, 3, 3]*tag[MT + MW] + 
   1.0762576468223242*CHq3[2, 2]*Cqu8[2, 2, 3, 3]*tag[MT + MW] + 
   1.5377157985677508*Cll[1, 2, 2, 1]*Cqu8[2, 2, 3, 3]*tag[MT + MW] + 
   8.518838461252873*Cqq1[2, 3, 3, 2]*Cqu8[2, 2, 3, 3]*tag[MT + MW] + 
   45.44683700155338*Cqq3[2, 3, 3, 2]*Cqu8[2, 2, 3, 3]*tag[MT + MW] + 
   6.786042756539539*Cqu8[2, 2, 3, 3]^2*tag[MT + MW] - 
   5.223395725642575*CuG[3, 3]*tag[MT + MW] + 0.45250159824201786*CHD*
    CuG[3, 3]*tag[MT + MW] + 0.9906253688274855*CHWB*CuG[3, 3]*tag[MT + MW] - 
   2.103012589542052*CHl3[2, 2]*CuG[3, 3]*tag[MT + MW] + 
   1.0549356708463804*CHl3[3, 3]*CuG[3, 3]*tag[MT + MW] - 
   1.4709428205175463*CHq3[2, 2]*CuG[3, 3]*tag[MT + MW] + 
   3.0429425243650483*CHq3[3, 3]*CuG[3, 3]*tag[MT + MW] + 
   2.1036801791978275*Cll[1, 2, 2, 1]*CuG[3, 3]*tag[MT + MW] + 
   4.4201323447844665*Cqq1[2, 3, 3, 2]*CuG[3, 3]*tag[MT + MW] + 
   23.570983508267716*Cqq3[2, 3, 3, 2]*CuG[3, 3]*tag[MT + MW] + 
   7.037360743206147*Cqu8[2, 2, 3, 3]*CuG[3, 3]*tag[MT + MW] + 
   2.6834746975629855*CuG[3, 3]^2*tag[MT + MW] - 1.5711500851236622*CuW[3, 3]*
    tag[MT + MW] - 0.4734060915957313*CHD*CuW[3, 3]*tag[MT + MW] - 
   1.0405846342999592*CHWB*CuW[3, 3]*tag[MT + MW] + 
   1.6038636607102317*CHl3[2, 2]*CuW[3, 3]*tag[MT + MW] - 
   0.863338721339443*CHl3[3, 3]*CuW[3, 3]*tag[MT + MW] + 
   2.590016164018329*CHq3[2, 2]*CuW[3, 3]*tag[MT + MW] - 
   3.8784193713710144*CHq3[3, 3]*CuW[3, 3]*tag[MT + MW] - 
   1.6604677971565078*Cll[1, 2, 2, 1]*CuW[3, 3]*tag[MT + MW] - 
   2.1670578080393748*CuG[3, 3]*CuW[3, 3]*tag[MT + MW] + 
   1.3810271387059818*CuW[3, 3]^2*tag[MT + MW] - 
   257.6433919560951*tag[MT + MZ] - 6.959792005303171*CG*tag[MT + MZ] + 
   22.26780872777691*CG^2*tag[MT + MZ] + 1.8119163862179803*CHD*
    tag[MT + MZ] - 7.295996247317779*CG*CHD*tag[MT + MZ] + 
   1.353304429627264*CHD^2*tag[MT + MZ] + 1.8324120040674856*CHWB*
    tag[MT + MZ] - 4.963242827881659*CG*CHWB*tag[MT + MZ] + 
   3.5757041953097968*CHD*CHWB*tag[MT + MZ] + 2.8840707218862605*CHWB^2*
    tag[MT + MZ] - 0.022981556592944097*CW*tag[MT + MZ] - 
   0.11175588035483827*CHD*CW*tag[MT + MZ] - 0.21513245546906604*CHWB*CW*
    tag[MT + MZ] + 0.0046618793738254964*CW^2*tag[MT + MZ] - 
   0.09412430984998561*CHd[2, 2]*tag[MT + MZ] + 0.4332054107346765*CG*
    CHd[2, 2]*tag[MT + MZ] - 0.14934433064430308*CHD*CHd[2, 2]*tag[MT + MZ] - 
   0.1977751832897145*CHWB*CHd[2, 2]*tag[MT + MZ] + 
   0.00659419102415161*CW*CHd[2, 2]*tag[MT + MZ] + 
   0.004654297988012003*CHd[2, 2]^2*tag[MT + MZ] - 
   0.10217579637631125*CHd[3, 3]*tag[MT + MZ] + 0.49088254357181726*CG*
    CHd[3, 3]*tag[MT + MZ] - 0.12536493863013048*CHD*CHd[3, 3]*tag[MT + MZ] - 
   0.1393998917779201*CHWB*CHd[3, 3]*tag[MT + MZ] + 
   0.003297095512075805*CW*CHd[3, 3]*tag[MT + MZ] + 
   0.006851361482836085*CHd[2, 2]*CHd[3, 3]*tag[MT + MZ] + 
   0.0035009420306668887*CHd[3, 3]^2*tag[MT + MZ] + 
   1.772372912212024*CHe[2, 2]*tag[MT + MZ] - 8.515000167947198*CG*CHe[2, 2]*
    tag[MT + MZ] + 2.1746189337329245*CHD*CHe[2, 2]*tag[MT + MZ] + 
   2.4180735645311273*CHWB*CHe[2, 2]*tag[MT + MZ] - 
   0.057192436778832054*CW*CHe[2, 2]*tag[MT + MZ] - 
   0.1188458317391379*CHd[2, 2]*CHe[2, 2]*tag[MT + MZ] - 
   0.12145684286180208*CHd[3, 3]*CHe[2, 2]*tag[MT + MZ] + 
   1.0534139489269436*CHe[2, 2]^2*tag[MT + MZ] + 0.886186456106012*CHe[3, 3]*
    tag[MT + MZ] - 4.257500083973599*CG*CHe[3, 3]*tag[MT + MZ] + 
   1.0873094668664622*CHD*CHe[3, 3]*tag[MT + MZ] + 
   1.2090367822655637*CHWB*CHe[3, 3]*tag[MT + MZ] - 
   0.028596218389416027*CW*CHe[3, 3]*tag[MT + MZ] - 
   0.05942291586956895*CHd[2, 2]*CHe[3, 3]*tag[MT + MZ] - 
   0.06072842143090104*CHd[3, 3]*CHe[3, 3]*tag[MT + MZ] + 
   1.0534139489269436*CHe[2, 2]*CHe[3, 3]*tag[MT + MZ] + 
   0.2633534872317359*CHe[3, 3]^2*tag[MT + MZ] - 
   2.4556031426085525*CHl1[2, 2]*tag[MT + MZ] + 11.797438917991236*CG*
    CHl1[2, 2]*tag[MT + MZ] - 3.0129105736478587*CHD*CHl1[2, 2]*
    tag[MT + MZ] - 3.3502142823377814*CHWB*CHl1[2, 2]*tag[MT + MZ] + 
   0.07923949103479695*CW*CHl1[2, 2]*tag[MT + MZ] + 
   0.1646595904810601*CHd[2, 2]*CHl1[2, 2]*tag[MT + MZ] + 
   0.16827711762448613*CHd[3, 3]*CHl1[2, 2]*tag[MT + MZ] - 
   2.9189868403306463*CHe[2, 2]*CHl1[2, 2]*tag[MT + MZ] - 
   1.4594934201653231*CHe[3, 3]*CHl1[2, 2]*tag[MT + MZ] + 
   2.022112053552844*CHl1[2, 2]^2*tag[MT + MZ] - 
   1.2278015713042763*CHl1[3, 3]*tag[MT + MZ] + 
   5.898719458995618*CG*CHl1[3, 3]*tag[MT + MZ] - 
   1.5064552868239294*CHD*CHl1[3, 3]*tag[MT + MZ] - 
   1.6751071411688907*CHWB*CHl1[3, 3]*tag[MT + MZ] + 
   0.039619745517398476*CW*CHl1[3, 3]*tag[MT + MZ] + 
   0.08232979524053004*CHd[2, 2]*CHl1[3, 3]*tag[MT + MZ] + 
   0.08413855881224307*CHd[3, 3]*CHl1[3, 3]*tag[MT + MZ] - 
   1.4594934201653231*CHe[2, 2]*CHl1[3, 3]*tag[MT + MZ] - 
   0.7297467100826616*CHe[3, 3]*CHl1[3, 3]*tag[MT + MZ] + 
   2.022112053552844*CHl1[2, 2]*CHl1[3, 3]*tag[MT + MZ] + 
   0.505528013388211*CHl1[3, 3]^2*tag[MT + MZ] - 0.982348718487259*CHl3[2, 2]*
    tag[MT + MZ] + 10.249032877403021*CG*CHl3[2, 2]*tag[MT + MZ] + 
   2.9794696233629008*CHD*CHl3[2, 2]*tag[MT + MZ] + 
   7.863723642059048*CHWB*CHl3[2, 2]*tag[MT + MZ] - 
   0.398111430027639*CW*CHl3[2, 2]*tag[MT + MZ] - 
   0.18720094758807893*CHd[2, 2]*CHl3[2, 2]*tag[MT + MZ] - 
   0.018933680521257643*CHd[3, 3]*CHl3[2, 2]*tag[MT + MZ] + 
   0.32842946837195974*CHe[2, 2]*CHl3[2, 2]*tag[MT + MZ] + 
   0.16421473418597987*CHe[3, 3]*CHl3[2, 2]*tag[MT + MZ] - 
   0.4550354099312526*CHl1[2, 2]*CHl3[2, 2]*tag[MT + MZ] - 
   0.2275177049656263*CHl1[3, 3]*CHl3[2, 2]*tag[MT + MZ] + 
   9.771415970423801*CHl3[2, 2]^2*tag[MT + MZ] - 
   0.7907180835686027*CHl3[3, 3]*tag[MT + MZ] + 
   3.798841975068553*CG*CHl3[3, 3]*tag[MT + MZ] - 
   0.9701742245807882*CHD*CHl3[3, 3]*tag[MT + MZ] - 
   1.0787879242002438*CHWB*CHl3[3, 3]*tag[MT + MZ] + 
   0.025515563735362807*CW*CHl3[3, 3]*tag[MT + MZ] + 
   0.05302131829333995*CHd[2, 2]*CHl3[3, 3]*tag[MT + MZ] + 
   0.05418618246885515*CHd[3, 3]*CHl3[3, 3]*tag[MT + MZ] - 
   0.939930251879523*CHe[2, 2]*CHl3[3, 3]*tag[MT + MZ] - 
   0.4699651259397615*CHe[3, 3]*CHl3[3, 3]*tag[MT + MZ] + 
   1.3022630082218867*CHl1[2, 2]*CHl3[3, 3]*tag[MT + MZ] + 
   0.6511315041109433*CHl1[3, 3]*CHl3[3, 3]*tag[MT + MZ] - 
   0.14652397248297833*CHl3[2, 2]*CHl3[3, 3]*tag[MT + MZ] + 
   0.209668022551402*CHl3[3, 3]^2*tag[MT + MZ] + 
   0.13350521440464225*CHq1[2, 2]*tag[MT + MZ] - 
   0.6700104795438977*CG*CHq1[2, 2]*tag[MT + MZ] + 
   0.2303980399337494*CHD*CHq1[2, 2]*tag[MT + MZ] + 
   0.3081478776344029*CHWB*CHq1[2, 2]*tag[MT + MZ] - 
   0.010238933080051547*CW*CHq1[2, 2]*tag[MT + MZ] - 
   0.01394767348535143*CHd[2, 2]*CHq1[2, 2]*tag[MT + MZ] - 
   0.010907078551190892*CHd[3, 3]*CHq1[2, 2]*tag[MT + MZ] + 
   0.18919755226866417*CHe[2, 2]*CHq1[2, 2]*tag[MT + MZ] + 
   0.09459877613433207*CHe[3, 3]*CHq1[2, 2]*tag[MT + MZ] - 
   0.26213112416897616*CHl1[2, 2]*CHq1[2, 2]*tag[MT + MZ] - 
   0.13106556208448808*CHl1[3, 3]*CHq1[2, 2]*tag[MT + MZ] + 
   0.28505779707184087*CHl3[2, 2]*CHq1[2, 2]*tag[MT + MZ] - 
   0.08440770275541878*CHl3[3, 3]*CHq1[2, 2]*tag[MT + MZ] + 
   0.010755053077149392*CHq1[2, 2]^2*tag[MT + MZ] + 
   3.1287911319957047*CHq1[3, 3]*tag[MT + MZ] - 16.478655806764657*CG*
    CHq1[3, 3]*tag[MT + MZ] + 2.863402439474249*CHD*CHq1[3, 3]*tag[MT + MZ] + 
   2.0951555261234374*CHWB*CHq1[3, 3]*tag[MT + MZ] - 
   0.00031355842676175877*CW*CHq1[3, 3]*tag[MT + MZ] - 
   0.15416532458911747*CHd[2, 2]*CHq1[3, 3]*tag[MT + MZ] - 
   0.1936102414515214*CHd[3, 3]*CHq1[3, 3]*tag[MT + MZ] + 
   3.3584230282061545*CHe[2, 2]*CHq1[3, 3]*tag[MT + MZ] + 
   1.6792115141030772*CHe[3, 3]*CHq1[3, 3]*tag[MT + MZ] - 
   4.65305810388364*CHl1[2, 2]*CHq1[3, 3]*tag[MT + MZ] - 
   2.32652905194182*CHl1[3, 3]*CHq1[3, 3]*tag[MT + MZ] - 
   4.026643734910476*CHl3[2, 2]*CHq1[3, 3]*tag[MT + MZ] - 
   1.4983109944743684*CHl3[3, 3]*CHq1[3, 3]*tag[MT + MZ] + 
   0.24559539502868483*CHq1[2, 2]*CHq1[3, 3]*tag[MT + MZ] + 
   3.2158770830259273*CHq1[3, 3]^2*tag[MT + MZ] + 
   1.060111893216761*CHq3[2, 2]*tag[MT + MZ] - 6.396965251546333*CG*
    CHq3[2, 2]*tag[MT + MZ] + 0.2884266564217951*CHD*CHq3[2, 2]*
    tag[MT + MZ] - 0.7774236299709028*CHWB*CHq3[2, 2]*tag[MT + MZ] + 
   0.06780914092636622*CW*CHq3[2, 2]*tag[MT + MZ] - 
   0.013944841350751233*CHd[2, 2]*CHq3[2, 2]*tag[MT + MZ] - 
   0.049409061182078204*CHd[3, 3]*CHq3[2, 2]*tag[MT + MZ] + 
   0.8570648310331636*CHe[2, 2]*CHq3[2, 2]*tag[MT + MZ] + 
   0.4285324155165818*CHe[3, 3]*CHq3[2, 2]*tag[MT + MZ] - 
   1.1874538806156987*CHl1[2, 2]*CHq3[2, 2]*tag[MT + MZ] - 
   0.5937269403078494*CHl1[3, 3]*CHq3[2, 2]*tag[MT + MZ] - 
   4.427606412573171*CHl3[2, 2]*CHq3[2, 2]*tag[MT + MZ] - 
   0.38236685745935145*CHl3[3, 3]*CHq3[2, 2]*tag[MT + MZ] + 
   0.021563002217824596*CHq1[2, 2]*CHq3[2, 2]*tag[MT + MZ] + 
   2.4495343878188995*CHq1[3, 3]*CHq3[2, 2]*tag[MT + MZ] + 
   0.7195136195875999*CHq3[2, 2]^2*tag[MT + MZ] + 
   1.4729877044791735*CHq3[3, 3]*tag[MT + MZ] - 
   6.755136727993443*CG*CHq3[3, 3]*tag[MT + MZ] + 
   0.01538570418100138*CHD*CHq3[3, 3]*tag[MT + MZ] - 
   2.099958379425968*CHWB*CHq3[3, 3]*tag[MT + MZ] + 
   0.13886473124271945*CW*CHq3[3, 3]*tag[MT + MZ] + 
   0.014358329637697141*CHd[2, 2]*CHq3[3, 3]*tag[MT + MZ] - 
   0.02015752482973722*CHd[3, 3]*CHq3[3, 3]*tag[MT + MZ] + 
   0.3496586496266406*CHe[2, 2]*CHq3[3, 3]*tag[MT + MZ] + 
   0.1748293248133203*CHe[3, 3]*CHq3[3, 3]*tag[MT + MZ] - 
   0.484448206665399*CHl1[2, 2]*CHq3[3, 3]*tag[MT + MZ] - 
   0.2422241033326995*CHl1[3, 3]*CHq3[3, 3]*tag[MT + MZ] - 
   7.375462922517914*CHl3[2, 2]*CHq3[3, 3]*tag[MT + MZ] - 
   0.1559950591836215*CHl3[3, 3]*CHq3[3, 3]*tag[MT + MZ] - 
   0.05522527603507403*CHq1[2, 2]*CHq3[3, 3]*tag[MT + MZ] + 
   2.3984747770479755*CHq1[3, 3]*CHq3[3, 3]*tag[MT + MZ] + 
   2.041312839264234*CHq3[2, 2]*CHq3[3, 3]*tag[MT + MZ] + 
   3.5770306594903922*CHq3[3, 3]^2*tag[MT + MZ] + 
   0.3282675753085029*CHu[2, 2]*tag[MT + MZ] - 1.5022584246160577*CG*
    CHu[2, 2]*tag[MT + MZ] + 0.42043484288516575*CHD*CHu[2, 2]*tag[MT + MZ] + 
   0.4964295039202553*CHWB*CHu[2, 2]*tag[MT + MZ] - 
   0.013188382048303221*CW*CHu[2, 2]*tag[MT + MZ] - 
   0.02345512150609735*CHd[2, 2]*CHu[2, 2]*tag[MT + MZ] - 
   0.022346328718215246*CHd[3, 3]*CHu[2, 2]*tag[MT + MZ] + 
   0.38762631770132977*CHe[2, 2]*CHu[2, 2]*tag[MT + MZ] + 
   0.19381315885066489*CHe[3, 3]*CHu[2, 2]*tag[MT + MZ] - 
   0.5370519924710424*CHl1[2, 2]*CHu[2, 2]*tag[MT + MZ] - 
   0.2685259962355212*CHl1[3, 3]*CHu[2, 2]*tag[MT + MZ] + 
   0.19393387752671154*CHl3[2, 2]*CHu[2, 2]*tag[MT + MZ] - 
   0.17293377537067844*CHl3[3, 3]*CHu[2, 2]*tag[MT + MZ] + 
   0.0368909025664135*CHq1[2, 2]*CHu[2, 2]*tag[MT + MZ] + 
   0.5882838519529705*CHq1[3, 3]*CHu[2, 2]*tag[MT + MZ] + 
   0.12848608455474114*CHq3[2, 2]*CHu[2, 2]*tag[MT + MZ] + 
   0.02862668725905093*CHq3[3, 3]*CHu[2, 2]*tag[MT + MZ] + 
   0.03621887863620339*CHu[2, 2]^2*tag[MT + MZ] - 
   1.6935080966002864*CHu[3, 3]*tag[MT + MZ] + 9.28883866301065*CG*CHu[3, 3]*
    tag[MT + MZ] - 1.637145075413839*CHD*CHu[3, 3]*tag[MT + MZ] - 
   1.237305513985952*CHWB*CHu[3, 3]*tag[MT + MZ] + 
   0.0047466408169859605*CW*CHu[3, 3]*tag[MT + MZ] + 
   0.09160891707288478*CHd[2, 2]*CHu[3, 3]*tag[MT + MZ] + 
   0.10863537593946865*CHd[3, 3]*CHu[3, 3]*tag[MT + MZ] - 
   1.8844227738040318*CHe[2, 2]*CHu[3, 3]*tag[MT + MZ] - 
   0.9422113869020159*CHe[3, 3]*CHu[3, 3]*tag[MT + MZ] + 
   2.610846991325924*CHl1[2, 2]*CHu[3, 3]*tag[MT + MZ] + 
   1.305423495662962*CHl1[3, 3]*CHu[3, 3]*tag[MT + MZ] + 
   2.0304546513827915*CHl3[2, 2]*CHu[3, 3]*tag[MT + MZ] + 
   0.8407074798247098*CHl3[3, 3]*CHu[3, 3]*tag[MT + MZ] - 
   0.1444780821785851*CHq1[2, 2]*CHu[3, 3]*tag[MT + MZ] - 
   3.565817436267711*CHq1[3, 3]*CHu[3, 3]*tag[MT + MZ] - 
   1.333391369912469*CHq3[2, 2]*CHu[3, 3]*tag[MT + MZ] - 
   1.2809441733090439*CHq3[3, 3]*CHu[3, 3]*tag[MT + MZ] - 
   0.3325208322449664*CHu[2, 2]*CHu[3, 3]*tag[MT + MZ] + 
   0.9956236122108182*CHu[3, 3]^2*tag[MT + MZ] - 
   0.2706078553420408*Cll[1, 2, 2, 1]*tag[MT + MZ] - 
   1.3256744636329587*CG*Cll[1, 2, 2, 1]*tag[MT + MZ] - 
   2.31919822327001*CHD*Cll[1, 2, 2, 1]*tag[MT + MZ] - 
   4.739778426298262*CHWB*Cll[1, 2, 2, 1]*tag[MT + MZ] + 
   0.21283181887145816*CW*Cll[1, 2, 2, 1]*tag[MT + MZ] + 
   0.1383191061160613*CHd[2, 2]*Cll[1, 2, 2, 1]*tag[MT + MZ] + 
   0.05950167974382489*CHd[3, 3]*Cll[1, 2, 2, 1]*tag[MT + MZ] - 
   1.032134508848519*CHe[2, 2]*Cll[1, 2, 2, 1]*tag[MT + MZ] - 
   0.5160672544242595*CHe[3, 3]*Cll[1, 2, 2, 1]*tag[MT + MZ] + 
   1.4300109903846094*CHl1[2, 2]*Cll[1, 2, 2, 1]*tag[MT + MZ] + 
   0.7150054951923047*CHl1[3, 3]*Cll[1, 2, 2, 1]*tag[MT + MZ] - 
   9.416681460553798*CHl3[2, 2]*Cll[1, 2, 2, 1]*tag[MT + MZ] + 
   0.46047161700476813*CHl3[3, 3]*Cll[1, 2, 2, 1]*tag[MT + MZ] - 
   0.21404485373145615*CHq1[2, 2]*Cll[1, 2, 2, 1]*tag[MT + MZ] + 
   0.5154056715454749*CHq1[3, 3]*Cll[1, 2, 2, 1]*tag[MT + MZ] + 
   1.7460584759335824*CHq3[2, 2]*Cll[1, 2, 2, 1]*tag[MT + MZ] + 
   3.3568930813742766*CHq3[3, 3]*Cll[1, 2, 2, 1]*tag[MT + MZ] - 
   0.2532953421913979*CHu[2, 2]*Cll[1, 2, 2, 1]*tag[MT + MZ] - 
   0.18049629816807294*CHu[3, 3]*Cll[1, 2, 2, 1]*tag[MT + MZ] + 
   2.4504188694876663*Cll[1, 2, 2, 1]^2*tag[MT + MZ] - 
   0.7880379099968309*Cqd8[3, 3, 2, 2]*tag[MT + MZ] + 
   5.546923890560209*CG*Cqd8[3, 3, 2, 2]*tag[MT + MZ] - 
   0.9101867958545474*CHD*Cqd8[3, 3, 2, 2]*tag[MT + MZ] - 
   0.6254672283230038*CHWB*Cqd8[3, 3, 2, 2]*tag[MT + MZ] + 
   0.05151382052305019*CHd[2, 2]*Cqd8[3, 3, 2, 2]*tag[MT + MZ] + 
   0.062433245586614165*CHd[3, 3]*Cqd8[3, 3, 2, 2]*tag[MT + MZ] - 
   1.082986355121286*CHe[2, 2]*Cqd8[3, 3, 2, 2]*tag[MT + MZ] - 
   0.541493177560643*CHe[3, 3]*Cqd8[3, 3, 2, 2]*tag[MT + MZ] + 
   1.5004656631312192*CHl1[2, 2]*Cqd8[3, 3, 2, 2]*tag[MT + MZ] + 
   0.7502328315656096*CHl1[3, 3]*Cqd8[3, 3, 2, 2]*tag[MT + MZ] + 
   1.3035305391065912*CHl3[2, 2]*Cqd8[3, 3, 2, 2]*tag[MT + MZ] + 
   0.48315841962608774*CHl3[3, 3]*Cqd8[3, 3, 2, 2]*tag[MT + MZ] - 
   0.08258153193935153*CHq1[2, 2]*Cqd8[3, 3, 2, 2]*tag[MT + MZ] - 
   2.082785214675522*CHq1[3, 3]*Cqd8[3, 3, 2, 2]*tag[MT + MZ] - 
   0.7966193519641267*CHq3[2, 2]*Cqd8[3, 3, 2, 2]*tag[MT + MZ] - 
   0.7403485352978888*CHq3[3, 3]*Cqd8[3, 3, 2, 2]*tag[MT + MZ] - 
   0.18931996995612888*CHu[2, 2]*Cqd8[3, 3, 2, 2]*tag[MT + MZ] + 
   1.1675654005422902*CHu[3, 3]*Cqd8[3, 3, 2, 2]*tag[MT + MZ] - 
   0.16860684992720795*Cll[1, 2, 2, 1]*Cqd8[3, 3, 2, 2]*tag[MT + MZ] + 
   0.3529652422792935*Cqd8[3, 3, 2, 2]^2*tag[MT + MZ] - 
   2.027408738843775*Cqq1[2, 3, 3, 2]*tag[MT + MZ] + 
   17.34208504707324*CG*Cqq1[2, 3, 3, 2]*tag[MT + MZ] - 
   0.9065749017020618*CHD*Cqq1[2, 3, 3, 2]*tag[MT + MZ] + 
   1.78092357379607*CHWB*Cqq1[2, 3, 3, 2]*tag[MT + MZ] - 
   0.16217689458035361*CW*Cqq1[2, 3, 3, 2]*tag[MT + MZ] + 
   0.045472440976931136*CHd[2, 2]*Cqq1[2, 3, 3, 2]*tag[MT + MZ] + 
   0.13817123838116863*CHd[3, 3]*Cqq1[2, 3, 3, 2]*tag[MT + MZ] - 
   2.396760963346406*CHe[2, 2]*Cqq1[2, 3, 3, 2]*tag[MT + MZ] - 
   1.198380481673203*CHe[3, 3]*Cqq1[2, 3, 3, 2]*tag[MT + MZ] + 
   3.320685908209649*CHl1[2, 2]*Cqq1[2, 3, 3, 2]*tag[MT + MZ] + 
   1.6603429541048245*CHl1[3, 3]*Cqq1[2, 3, 3, 2]*tag[MT + MZ] + 
   11.006961830825624*CHl3[2, 2]*Cqq1[2, 3, 3, 2]*tag[MT + MZ] + 
   1.069279620925843*CHl3[3, 3]*Cqq1[2, 3, 3, 2]*tag[MT + MZ] - 
   0.0794593334187492*CHq1[2, 2]*Cqq1[2, 3, 3, 2]*tag[MT + MZ] - 
   6.513802805525879*CHq1[3, 3]*Cqq1[2, 3, 3, 2]*tag[MT + MZ] - 
   3.6691967228527584*CHq3[2, 2]*Cqq1[2, 3, 3, 2]*tag[MT + MZ] - 
   4.733378134207148*CHq3[3, 3]*Cqq1[2, 3, 3, 2]*tag[MT + MZ] - 
   0.36292251330157466*CHu[2, 2]*Cqq1[2, 3, 3, 2]*tag[MT + MZ] + 
   3.569022885989623*CHu[3, 3]*Cqq1[2, 3, 3, 2]*tag[MT + MZ] - 
   4.2300058408562515*Cll[1, 2, 2, 1]*Cqq1[2, 3, 3, 2]*tag[MT + MZ] + 
   2.21197666482436*Cqd8[3, 3, 2, 2]*Cqq1[2, 3, 3, 2]*tag[MT + MZ] + 
   4.877273857592939*Cqq1[2, 3, 3, 2]^2*tag[MT + MZ] + 
   2.3984388153363483*Cqq3[2, 2, 3, 3]*tag[MT + MZ] + 
   11.663250058850394*CHD*Cqq3[2, 2, 3, 3]*tag[MT + MZ] + 
   22.4520053525898*CHWB*Cqq3[2, 2, 3, 3]*tag[MT + MZ] - 
   0.9730613674821218*CW*Cqq3[2, 2, 3, 3]*tag[MT + MZ] - 
   0.6881937541569134*CHd[2, 2]*Cqq3[2, 2, 3, 3]*tag[MT + MZ] - 
   0.3440968770784567*CHd[3, 3]*Cqq3[2, 2, 3, 3]*tag[MT + MZ] + 
   5.968810674736291*CHe[2, 2]*Cqq3[2, 2, 3, 3]*tag[MT + MZ] + 
   2.9844053373681456*CHe[3, 3]*Cqq3[2, 2, 3, 3]*tag[MT + MZ] - 
   8.269721427995174*CHl1[2, 2]*Cqq3[2, 2, 3, 3]*tag[MT + MZ] - 
   4.134860713997587*CHl1[3, 3]*Cqq3[2, 2, 3, 3]*tag[MT + MZ] + 
   41.548356515611786*CHl3[2, 2]*Cqq3[2, 2, 3, 3]*tag[MT + MZ] - 
   2.662897015290591*CHl3[3, 3]*Cqq3[2, 2, 3, 3]*tag[MT + MZ] + 
   1.0685722887181068*CHq1[2, 2]*Cqq3[2, 2, 3, 3]*tag[MT + MZ] + 
   0.032724097629318105*CHq1[3, 3]*Cqq3[2, 2, 3, 3]*tag[MT + MZ] - 
   7.076808525769856*CHq3[2, 2]*Cqq3[2, 2, 3, 3]*tag[MT + MZ] - 
   14.492428315149267*CHq3[3, 3]*Cqq3[2, 2, 3, 3]*tag[MT + MZ] + 
   1.376387508313827*CHu[2, 2]*Cqq3[2, 2, 3, 3]*tag[MT + MZ] - 
   0.4953766961727166*CHu[3, 3]*Cqq3[2, 2, 3, 3]*tag[MT + MZ] - 
   22.21190255131218*Cll[1, 2, 2, 1]*Cqq3[2, 2, 3, 3]*tag[MT + MZ] + 
   16.925370452567815*Cqq1[2, 3, 3, 2]*Cqq3[2, 2, 3, 3]*tag[MT + MZ] + 
   50.77611135770344*Cqq3[2, 2, 3, 3]^2*tag[MT + MZ] - 
   12.140114986756487*Cqq3[2, 3, 3, 2]*tag[MT + MZ] + 
   73.0970276874336*CG*Cqq3[2, 3, 3, 2]*tag[MT + MZ] - 
   14.37867587783671*CHD*Cqq3[2, 3, 3, 2]*tag[MT + MZ] - 
   12.692245798553898*CHWB*Cqq3[2, 3, 3, 2]*tag[MT + MZ] + 
   0.16217689458035361*CW*Cqq3[2, 3, 3, 2]*tag[MT + MZ] + 
   0.7708519707084194*CHd[2, 2]*Cqq3[2, 3, 3, 2]*tag[MT + MZ] + 
   0.9145522375002828*CHd[3, 3]*Cqq3[2, 3, 3, 2]*tag[MT + MZ] - 
   15.864105493032422*CHe[2, 2]*Cqq3[2, 3, 3, 2]*tag[MT + MZ] - 
   7.932052746516211*CHe[3, 3]*Cqq3[2, 3, 3, 2]*tag[MT + MZ] + 
   21.979543376537467*CHl1[2, 2]*Cqq3[2, 3, 3, 2]*tag[MT + MZ] + 
   10.989771688268734*CHl1[3, 3]*Cqq3[2, 3, 3, 2]*tag[MT + MZ] + 
   10.97262912512058*CHl3[2, 2]*Cqq3[2, 3, 3, 2]*tag[MT + MZ] + 
   7.077537129206653*CHl3[3, 3]*Cqq3[2, 3, 3, 2]*tag[MT + MZ] - 
   1.2551811942031688*CHq1[2, 2]*Cqq3[2, 3, 3, 2]*tag[MT + MZ] - 
   28.416769006337503*CHq1[3, 3]*Cqq3[2, 3, 3, 2]*tag[MT + MZ] - 
   9.546452247932354*CHq3[2, 2]*Cqq3[2, 3, 3, 2]*tag[MT + MZ] - 
   6.9176070462389685*CHq3[3, 3]*Cqq3[2, 3, 3, 2]*tag[MT + MZ] - 
   2.8146585172362544*CHu[2, 2]*Cqq3[2, 3, 3, 2]*tag[MT + MZ] + 
   15.828865178403664*CHu[3, 3]*Cqq3[2, 3, 3, 2]*tag[MT + MZ] + 
   1.3870271130156429*Cll[1, 2, 2, 1]*Cqq3[2, 3, 3, 2]*tag[MT + MZ] + 
   9.4125145569703*Cqd8[3, 3, 2, 2]*Cqq3[2, 3, 3, 2]*tag[MT + MZ] + 
   26.706672960623617*Cqq1[2, 3, 3, 2]*Cqq3[2, 3, 3, 2]*tag[MT + MZ] - 
   16.925370452567815*Cqq3[2, 2, 3, 3]*Cqq3[2, 3, 3, 2]*tag[MT + MZ] + 
   65.59057159677866*Cqq3[2, 3, 3, 2]^2*tag[MT + MZ] - 
   2.986987582146881*Cqu8[2, 2, 3, 3]*tag[MT + MZ] + 
   18.709485970772075*CG*Cqu8[2, 2, 3, 3]*tag[MT + MZ] - 
   3.187751105581385*CHD*Cqu8[2, 2, 3, 3]*tag[MT + MZ] - 
   2.293610818201665*CHWB*Cqu8[2, 2, 3, 3]*tag[MT + MZ] + 
   0.16815715189816027*CHd[2, 2]*Cqu8[2, 2, 3, 3]*tag[MT + MZ] + 
   0.2191145073232717*CHd[3, 3]*Cqu8[2, 2, 3, 3]*tag[MT + MZ] - 
   3.8008278988318933*CHe[2, 2]*Cqu8[2, 2, 3, 3]*tag[MT + MZ] - 
   1.9004139494159467*CHe[3, 3]*Cqu8[2, 2, 3, 3]*tag[MT + MZ] + 
   5.266005177904336*CHl1[2, 2]*Cqu8[2, 2, 3, 3]*tag[MT + MZ] + 
   2.633002588952168*CHl1[3, 3]*Cqu8[2, 2, 3, 3]*tag[MT + MZ] + 
   4.574845487744715*CHl3[2, 2]*Cqu8[2, 2, 3, 3]*tag[MT + MZ] + 
   1.6956834148336974*CHl3[3, 3]*Cqu8[2, 2, 3, 3]*tag[MT + MZ] - 
   0.27555199676162695*CHq1[2, 2]*Cqu8[2, 2, 3, 3]*tag[MT + MZ] - 
   7.264161100715063*CHq1[3, 3]*Cqu8[2, 2, 3, 3]*tag[MT + MZ] - 
   2.743833698652786*CHq3[2, 2]*Cqu8[2, 2, 3, 3]*tag[MT + MZ] - 
   2.4486148406669255*CHq3[3, 3]*Cqu8[2, 2, 3, 3]*tag[MT + MZ] - 
   0.6609584723343741*CHu[2, 2]*Cqu8[2, 2, 3, 3]*tag[MT + MZ] + 
   4.026565764785287*CHu[3, 3]*Cqu8[2, 2, 3, 3]*tag[MT + MZ] - 
   0.5917393290386604*Cll[1, 2, 2, 1]*Cqu8[2, 2, 3, 3]*tag[MT + MZ] + 
   2.407831156443813*Cqd8[3, 3, 2, 2]*Cqu8[2, 2, 3, 3]*tag[MT + MZ] + 
   7.553947870523401*Cqq1[2, 3, 3, 2]*Cqu8[2, 2, 3, 3]*tag[MT + MZ] + 
   32.81342269384545*Cqq3[2, 3, 3, 2]*Cqu8[2, 2, 3, 3]*tag[MT + MZ] + 
   4.195001254720075*Cqu8[2, 2, 3, 3]^2*tag[MT + MZ] - 
   0.815565612737096*Cqu8[3, 3, 2, 2]*tag[MT + MZ] + 
   6.368421760733258*CG*Cqu8[3, 3, 2, 2]*tag[MT + MZ] - 
   1.02081516653511*CHD*Cqu8[3, 3, 2, 2]*tag[MT + MZ] - 
   0.6807233198465205*CHWB*Cqu8[3, 3, 2, 2]*tag[MT + MZ] + 
   0.06011003579630448*CHd[2, 2]*Cqu8[3, 3, 2, 2]*tag[MT + MZ] + 
   0.06989318974090752*CHd[3, 3]*Cqu8[3, 3, 2, 2]*tag[MT + MZ] - 
   1.2123888497883044*CHe[2, 2]*Cqu8[3, 3, 2, 2]*tag[MT + MZ] - 
   0.6061944248941522*CHe[3, 3]*Cqu8[3, 3, 2, 2]*tag[MT + MZ] + 
   1.6797513937899748*CHl1[2, 2]*Cqu8[3, 3, 2, 2]*tag[MT + MZ] + 
   0.8398756968949874*CHl1[3, 3]*Cqu8[3, 3, 2, 2]*tag[MT + MZ] + 
   1.4592851364174182*CHl3[2, 2]*Cqu8[3, 3, 2, 2]*tag[MT + MZ] + 
   0.5408894376793927*CHl3[3, 3]*Cqu8[3, 3, 2, 2]*tag[MT + MZ] - 
   0.09529224647248835*CHq1[2, 2]*Cqu8[3, 3, 2, 2]*tag[MT + MZ] - 
   2.3406031774825005*CHq1[3, 3]*Cqu8[3, 3, 2, 2]*tag[MT + MZ] - 
   0.9016714618445247*CHq3[2, 2]*Cqu8[3, 3, 2, 2]*tag[MT + MZ] - 
   0.8649964423252023*CHq3[3, 3]*Cqu8[3, 3, 2, 2]*tag[MT + MZ] - 
   0.2125159743504259*CHu[2, 2]*Cqu8[3, 3, 2, 2]*tag[MT + MZ] + 
   1.321279049235039*CHu[3, 3]*Cqu8[3, 3, 2, 2]*tag[MT + MZ] - 
   0.18875313052931658*Cll[1, 2, 2, 1]*Cqu8[3, 3, 2, 2]*tag[MT + MZ] + 
   0.8060137964736612*Cqd8[3, 3, 2, 2]*Cqu8[3, 3, 2, 2]*tag[MT + MZ] + 
   2.524356065256383*Cqq1[2, 3, 3, 2]*Cqu8[3, 3, 2, 2]*tag[MT + MZ] + 
   10.599193240018515*Cqq3[2, 3, 3, 2]*Cqu8[3, 3, 2, 2]*tag[MT + MZ] + 
   2.712836514381644*Cqu8[2, 2, 3, 3]*Cqu8[3, 3, 2, 2]*tag[MT + MZ] + 
   0.464085217368135*Cqu8[3, 3, 2, 2]^2*tag[MT + MZ] - 
   0.016851077726963204*CuB[3, 3]*tag[MT + MZ] + 
   0.017030296272182582*CG*CuB[3, 3]*tag[MT + MZ] - 
   0.03982760996145396*CHD*CuB[3, 3]*tag[MT + MZ] - 
   0.07098715397505205*CHWB*CuB[3, 3]*tag[MT + MZ] + 
   0.0027971276242952977*CW*CuB[3, 3]*tag[MT + MZ] + 
   0.0018591583752490372*CHd[2, 2]*CuB[3, 3]*tag[MT + MZ] + 
   0.0014491880849498385*CHd[3, 3]*CuB[3, 3]*tag[MT + MZ] - 
   0.025138063979514087*CHe[2, 2]*CuB[3, 3]*tag[MT + MZ] - 
   0.012569031989757043*CHe[3, 3]*CuB[3, 3]*tag[MT + MZ] + 
   0.03482851068297385*CHl1[2, 2]*CuB[3, 3]*tag[MT + MZ] + 
   0.017414255341486926*CHl1[3, 3]*CuB[3, 3]*tag[MT + MZ] - 
   0.10982794537686794*CHl3[2, 2]*CuB[3, 3]*tag[MT + MZ] + 
   0.011214977185415496*CHl3[3, 3]*CuB[3, 3]*tag[MT + MZ] - 
   0.003129395399989318*CHq1[2, 2]*CuB[3, 3]*tag[MT + MZ] - 
   0.013897742118076543*CHq1[3, 3]*CuB[3, 3]*tag[MT + MZ] + 
   0.016468349679970126*CHq3[2, 2]*CuB[3, 3]*tag[MT + MZ] + 
   0.04234352734064391*CHq3[3, 3]*CuB[3, 3]*tag[MT + MZ] - 
   0.005195976526633041*CHu[2, 2]*CuB[3, 3]*tag[MT + MZ] + 
   0.0074582989423809575*CHu[3, 3]*CuB[3, 3]*tag[MT + MZ] + 
   0.06260711191053223*Cll[1, 2, 2, 1]*CuB[3, 3]*tag[MT + MZ] + 
   0.003590007507557946*Cqd8[3, 3, 2, 2]*CuB[3, 3]*tag[MT + MZ] - 
   0.03676640553077324*Cqq1[2, 3, 3, 2]*CuB[3, 3]*tag[MT + MZ] - 
   0.29191841024463655*Cqq3[2, 2, 3, 3]*CuB[3, 3]*tag[MT + MZ] + 
   0.12152349147540176*Cqq3[2, 3, 3, 2]*CuB[3, 3]*tag[MT + MZ] + 
   0.018298331410257246*Cqu8[2, 2, 3, 3]*CuB[3, 3]*tag[MT + MZ] + 
   0.0027862649959555096*Cqu8[3, 3, 2, 2]*CuB[3, 3]*tag[MT + MZ] + 
   0.0006270301566767209*CuB[3, 3]^2*tag[MT + MZ] - 
   0.48728757416723134*Cud8[3, 3, 2, 2]*tag[MT + MZ] + 
   3.6589676420334216*CG*Cud8[3, 3, 2, 2]*tag[MT + MZ] - 
   0.5959327491534365*CHD*Cud8[3, 3, 2, 2]*tag[MT + MZ] - 
   0.4040197162292559*CHWB*Cud8[3, 3, 2, 2]*tag[MT + MZ] + 
   0.03407647408116872*CHd[2, 2]*Cud8[3, 3, 2, 2]*tag[MT + MZ] + 
   0.040748590813204824*CHd[3, 3]*Cud8[3, 3, 2, 2]*tag[MT + MZ] - 
   0.706837637968048*CHe[2, 2]*Cud8[3, 3, 2, 2]*tag[MT + MZ] - 
   0.353418818984024*CHe[3, 3]*Cud8[3, 3, 2, 2]*tag[MT + MZ] + 
   0.9793157597641704*CHl1[2, 2]*Cud8[3, 3, 2, 2]*tag[MT + MZ] + 
   0.4896578798820852*CHl1[3, 3]*Cud8[3, 3, 2, 2]*tag[MT + MZ] + 
   0.850781215224204*CHl3[2, 2]*Cud8[3, 3, 2, 2]*tag[MT + MZ] + 
   0.31534520677745*CHl3[3, 3]*Cud8[3, 3, 2, 2]*tag[MT + MZ] - 
   0.054452044762376*CHq1[2, 2]*Cud8[3, 3, 2, 2]*tag[MT + MZ] - 
   1.361228242898917*CHq1[3, 3]*Cud8[3, 3, 2, 2]*tag[MT + MZ] - 
   0.5217500513569422*CHq3[2, 2]*Cud8[3, 3, 2, 2]*tag[MT + MZ] - 
   0.5018036618532637*CHq3[3, 3]*Cud8[3, 3, 2, 2]*tag[MT + MZ] - 
   0.12361407027255997*CHu[2, 2]*Cud8[3, 3, 2, 2]*tag[MT + MZ] + 
   0.764963763883213*CHu[3, 3]*Cud8[3, 3, 2, 2]*tag[MT + MZ] - 
   0.11004540083465211*Cll[1, 2, 2, 1]*Cud8[3, 3, 2, 2]*tag[MT + MZ] + 
   0.46541386925711414*Cqd8[3, 3, 2, 2]*Cud8[3, 3, 2, 2]*tag[MT + MZ] + 
   1.4586260887794964*Cqq1[2, 3, 3, 2]*Cud8[3, 3, 2, 2]*tag[MT + MZ] + 
   6.171255760714002*Cqq3[2, 3, 3, 2]*Cud8[3, 3, 2, 2]*tag[MT + MZ] + 
   1.579305322523957*Cqu8[2, 2, 3, 3]*Cud8[3, 3, 2, 2]*tag[MT + MZ] + 
   0.5333571311649343*Cqu8[3, 3, 2, 2]*Cud8[3, 3, 2, 2]*tag[MT + MZ] + 
   0.002146247248563359*CuB[3, 3]*Cud8[3, 3, 2, 2]*tag[MT + MZ] + 
   0.15374695765088658*Cud8[3, 3, 2, 2]^2*tag[MT + MZ] - 
   7.798185025396691*CuG[3, 3]*tag[MT + MZ] + 43.71527047589635*CG*CuG[3, 3]*
    tag[MT + MZ] - 7.470612413474479*CHD*CuG[3, 3]*tag[MT + MZ] - 
   5.3855820193477655*CHWB*CuG[3, 3]*tag[MT + MZ] + 
   0.4085638885728083*CHd[2, 2]*CuG[3, 3]*tag[MT + MZ] + 
   0.5078894498763977*CHd[3, 3]*CuG[3, 3]*tag[MT + MZ] - 
   8.810007215837011*CHe[2, 2]*CuG[3, 3]*tag[MT + MZ] - 
   4.4050036079185055*CHe[3, 3]*CuG[3, 3]*tag[MT + MZ] + 
   12.206167932578682*CHl1[2, 2]*CuG[3, 3]*tag[MT + MZ] + 
   6.103083966289341*CHl1[3, 3]*CuG[3, 3]*tag[MT + MZ] + 
   10.604116479664091*CHl3[2, 2]*CuG[3, 3]*tag[MT + MZ] + 
   3.930455026667008*CHl3[3, 3]*CuG[3, 3]*tag[MT + MZ] - 
   0.6516643020084675*CHq1[2, 2]*CuG[3, 3]*tag[MT + MZ] - 
   16.898144034349862*CHq1[3, 3]*CuG[3, 3]*tag[MT + MZ] - 
   6.449152410491983*CHq3[2, 2]*CuG[3, 3]*tag[MT + MZ] - 
   6.172538665327252*CHq3[3, 3]*CuG[3, 3]*tag[MT + MZ] - 
   1.54262630654863*CHu[2, 2]*CuG[3, 3]*tag[MT + MZ] + 
   9.396641271301736*CHu[3, 3]*CuG[3, 3]*tag[MT + MZ] - 
   1.3716032131650393*Cll[1, 2, 2, 1]*CuG[3, 3]*tag[MT + MZ] + 
   5.5300933203013685*Cqd8[3, 3, 2, 2]*CuG[3, 3]*tag[MT + MZ] + 
   17.31063986370824*Cqq1[2, 3, 3, 2]*CuG[3, 3]*tag[MT + MZ] + 
   74.98117685087514*Cqq3[2, 3, 3, 2]*CuG[3, 3]*tag[MT + MZ] + 
   19.17371699791635*Cqu8[2, 2, 3, 3]*CuG[3, 3]*tag[MT + MZ] + 
   6.241112003416298*Cqu8[3, 3, 2, 2]*CuG[3, 3]*tag[MT + MZ] + 
   0.03291055264992554*CuB[3, 3]*CuG[3, 3]*tag[MT + MZ] + 
   3.6216085578394415*Cud8[3, 3, 2, 2]*CuG[3, 3]*tag[MT + MZ] + 
   22.257450842860543*CuG[3, 3]^2*tag[MT + MZ] - 
   1.0153268079478543*Cuu[2, 3, 3, 2]*tag[MT + MZ] + 
   8.948635040259921*CG*Cuu[2, 3, 3, 2]*tag[MT + MZ] - 
   1.4100097046252156*CHD*Cuu[2, 3, 3, 2]*tag[MT + MZ] - 
   0.9103718872676535*CHWB*Cuu[2, 3, 3, 2]*tag[MT + MZ] + 
   0.085079161905034*CHd[2, 2]*Cuu[2, 3, 3, 2]*tag[MT + MZ] + 
   0.09619047286231283*CHd[3, 3]*Cuu[2, 3, 3, 2]*tag[MT + MZ] - 
   1.6685496424822113*CHe[2, 2]*Cuu[2, 3, 3, 2]*tag[MT + MZ] - 
   0.8342748212411056*CHe[3, 3]*Cuu[2, 3, 3, 2]*tag[MT + MZ] + 
   2.3117571462791386*CHl1[2, 2]*Cuu[2, 3, 3, 2]*tag[MT + MZ] + 
   1.1558785731395693*CHl1[3, 3]*Cuu[2, 3, 3, 2]*tag[MT + MZ] + 
   2.008340552681629*CHl3[2, 2]*Cuu[2, 3, 3, 2]*tag[MT + MZ] + 
   0.7443988601676277*CHl3[3, 3]*Cuu[2, 3, 3, 2]*tag[MT + MZ] - 
   0.13406684012488318*CHq1[2, 2]*Cuu[2, 3, 3, 2]*tag[MT + MZ] - 
   3.230212266335638*CHq1[3, 3]*Cuu[2, 3, 3, 2]*tag[MT + MZ] - 
   1.2502910179452649*CHq3[2, 2]*Cuu[2, 3, 3, 2]*tag[MT + MZ] - 
   1.2528921607934214*CHq3[3, 3]*Cuu[2, 3, 3, 2]*tag[MT + MZ] - 
   0.29284134525188776*CHu[2, 2]*Cuu[2, 3, 3, 2]*tag[MT + MZ] + 
   1.8334725611255627*CHu[3, 3]*Cuu[2, 3, 3, 2]*tag[MT + MZ] - 
   0.2597714161731872*Cll[1, 2, 2, 1]*Cuu[2, 3, 3, 2]*tag[MT + MZ] + 
   1.1310046545577546*Cqd8[3, 3, 2, 2]*Cuu[2, 3, 3, 2]*tag[MT + MZ] + 
   3.542592561323878*Cqq1[2, 3, 3, 2]*Cuu[2, 3, 3, 2]*tag[MT + MZ] + 
   14.710760588139149*Cqq3[2, 3, 3, 2]*Cuu[2, 3, 3, 2]*tag[MT + MZ] + 
   3.766721157024727*Cqu8[2, 2, 3, 3]*Cuu[2, 3, 3, 2]*tag[MT + MZ] + 
   1.3112019058388498*Cqu8[3, 3, 2, 2]*Cuu[2, 3, 3, 2]*tag[MT + MZ] + 
   0.003044811644971075*CuB[3, 3]*Cuu[2, 3, 3, 2]*tag[MT + MZ] + 
   0.751083846809993*Cud8[3, 3, 2, 2]*Cuu[2, 3, 3, 2]*tag[MT + MZ] + 
   8.64641039017797*CuG[3, 3]*Cuu[2, 3, 3, 2]*tag[MT + MZ] + 
   0.9323270645623969*Cuu[2, 3, 3, 2]^2*tag[MT + MZ] + 
   0.0017069860613858345*CuW[3, 3]*tag[MT + MZ] - 
   0.0033128877864876533*CG*CuW[3, 3]*tag[MT + MZ] - 
   0.017615819699268648*CHD*CuW[3, 3]*tag[MT + MZ] - 
   0.041938031491398214*CHWB*CuW[3, 3]*tag[MT + MZ] + 
   0.002203797522172053*CW*CuW[3, 3]*tag[MT + MZ] + 
   0.002009312947036844*CHd[2, 2]*CuW[3, 3]*tag[MT + MZ] + 
   0.000310589968330705*CHd[3, 3]*CuW[3, 3]*tag[MT + MZ] - 
   0.005387589489850629*CHe[2, 2]*CuW[3, 3]*tag[MT + MZ] - 
   0.0026937947449253144*CHe[3, 3]*CuW[3, 3]*tag[MT + MZ] + 
   0.007464445879987271*CHl1[2, 2]*CuW[3, 3]*tag[MT + MZ] + 
   0.0037322229399936353*CHl1[3, 3]*CuW[3, 3]*tag[MT + MZ] - 
   0.10388544451051875*CHl3[2, 2]*CuW[3, 3]*tag[MT + MZ] + 
   0.002403593739848022*CHl3[3, 3]*CuW[3, 3]*tag[MT + MZ] - 
   0.002743322702322925*CHq1[2, 2]*CuW[3, 3]*tag[MT + MZ] + 
   0.012859619585606203*CHq1[3, 3]*CuW[3, 3]*tag[MT + MZ] + 
   0.018658217260352664*CHq3[2, 2]*CuW[3, 3]*tag[MT + MZ] + 
   0.04575630623475631*CHq3[3, 3]*CuW[3, 3]*tag[MT + MZ] - 
   0.0019792641378167655*CHu[2, 2]*CuW[3, 3]*tag[MT + MZ] - 
   0.0032979922174937466*CHu[3, 3]*CuW[3, 3]*tag[MT + MZ] + 
   0.0515715345694635*Cll[1, 2, 2, 1]*CuW[3, 3]*tag[MT + MZ] - 
   0.003091019890350425*Cqd8[3, 3, 2, 2]*CuW[3, 3]*tag[MT + MZ] - 
   0.04935822418816392*Cqq1[2, 3, 3, 2]*CuW[3, 3]*tag[MT + MZ] - 
   0.22999632322304697*Cqq3[2, 2, 3, 3]*CuW[3, 3]*tag[MT + MZ] - 
   0.0426689687705481*Cqq3[2, 3, 3, 2]*CuW[3, 3]*tag[MT + MZ] - 
   0.020512740056749877*Cqu8[2, 2, 3, 3]*CuW[3, 3]*tag[MT + MZ] - 
   0.0015116041467833205*Cqu8[3, 3, 2, 2]*CuW[3, 3]*tag[MT + MZ] - 
   1.6235551012353444*^-6*CuB[3, 3]*CuW[3, 3]*tag[MT + MZ] - 
   0.001824117771704064*Cud8[3, 3, 2, 2]*CuW[3, 3]*tag[MT + MZ] - 
   0.028701199873221964*CuG[3, 3]*CuW[3, 3]*tag[MT + MZ] - 
   0.0011630924754314756*Cuu[2, 3, 3, 2]*CuW[3, 3]*tag[MT + MZ] + 
   0.0008665513126326744*CuW[3, 3]^2*tag[MT + MZ])

